Automorphism groups of cubic fivefolds and fourfolds

In this paper, we introduce notions of partitionability and characteristic sets of homogeneous polynomials and give a complete classification of groups faithfully acting on smooth cubic fivefolds. Specifically, we prove that there exist 20 maximal ones among all such groups. As an application, we classify all possible subgroups of the automorphism groups of smooth cubic fourfolds.

==> anc/43-groups.txt <==
-- In this file, the lists of all subgroups of the 15 groups Aut(X'_i) in Theorem 6.1 of the paper are stored.

-- For groups of order up to 2000, we list them using their GAP IDs and structure descriptions. For groups of order larger than 2000, we only give their orders and structure descriptions.

-- For a brief explanation of GAP IDs and structure descriptions, see 53-groups.txt.

subgroups of Aut(X'_1):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 5 ]C2 x C2 x C2
[ 8, 3 ]D8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 10, 1 ]D10
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 2 ]C12
[ 15, 1 ]C15
[ 16, 11 ]C2 x D8
[ 18, 3 ]C3 x S3
[ 18, 4 ](C3 x C3) : C2
[ 18, 5 ]C6 x C3
[ 18, 2 ]C18
[ 18, 1 ]D18
[ 20, 3 ]C5 : C4
[ 24, 14 ]C2 x C2 x S3
[ 24, 12 ]S4
[ 24, 15 ]C6 x C2 x C2
[ 24, 8 ](C6 x C2) : C2
[ 24, 10 ]C3 x D8
[ 24, 7 ]C2 x (C3 : C4)
[ 24, 6 ]D24
[ 24, 5 ]C4 x S3
[ 24, 13 ]C2 x A4
[ 24, 9 ]C12 x C2
[ 27, 5 ]C3 x C3 x C3
[ 27, 3 ](C3 x C3) : C3
[ 27, 4 ]C9 : C3
[ 27, 2 ]C9 x C3
[ 30, 2 ]C3 x D10
[ 36, 10 ]S3 x S3
[ 36, 9 ](C3 x C3) : C4
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 12 ]C6 x S3
[ 36, 11 ]C3 x A4
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 7 ](C3 x C3) : C4
[ 36, 14 ]C6 x C6
[ 36, 8 ]C12 x C3
[ 48, 48 ]C2 x S4
[ 48, 38 ]D8 x S3
[ 48, 43 ]C2 x ((C6 x C2) : C2)
[ 48, 45 ]C6 x D8
[ 54, 14 ](C3 x C3 x C3) : C2
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 12 ]C3 x C3 x S3
[ 54, 15 ]C6 x C3 x C3
[ 54, 7 ](C9 x C3) : C2
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 4 ]C9 x S3
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 5 ](C3 x C3) : C6
[ 54, 6 ]C9 : C6
[ 54, 3 ]C3 x D18
[ 54, 9 ]C18 x C3
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 72, 40 ](S3 x S3) : C2
[ 72, 46 ]C2 x S3 x S3
[ 72, 44 ]A4 x S3
[ 72, 47 ]C6 x A4
[ 72, 43 ](C3 x A4) : C2
[ 72, 48 ]C2 x C6 x S3
[ 72, 50 ]C6 x C6 x C2
[ 72, 35 ](C6 x C6) : C2
[ 72, 22 ](C6 x S3) : C2
[ 72, 42 ]C3 x S4
[ 72, 23 ](C6 x S3) : C2
[ 72, 45 ]C2 x ((C3 x C3) : C4)
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 20 ](C3 : C4) x S3
[ 72, 37 ]C3 x C3 x D8
[ 72, 27 ]C12 x S3
[ 72, 28 ]C3 x D24
[ 72, 29 ]C6 x (C3 : C4)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 81, 7 ](C3 x C3 x C3) : C3
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 13 ]C3 x (C9 : C3)
[ 81, 9 ](C9 x C3) : C3
[ 81, 11 ]C9 x C3 x C3
[ 81, 14 ](C9 x C3) : C3
[ 81, 8 ](C9 x C3) : C3
[ 81, 10 ]C3 . ((C3 x C3) : C3) = (C3 x C3) . (C3 x C3)
[ 81, 3 ](C9 x C3) : C3
[ 108, 40 ](C3 x C3 x C3) : (C2 x C2)
[ 108, 37 ](C3 x C3 x C3) : C4
[ 108, 38 ]C3 x S3 x S3
[ 108, 39 ]S3 x ((C3 x C3) : C2)
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 42 ]C3 x C6 x S3
[ 108, 33 ]C3 x ((C3 x C3) : C4)
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 41 ]C3 x C3 x A4
[ 108, 45 ]C6 x C6 x C3
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 17 ]((C3 x C3) : C3) : (C2 x C2)
[ 108, 25 ]C2 x ((C3 x C3) : C6)
[ 120, 34 ]S5
[ 144, 153 ]((C6 x C2) : C2) x S3
[ 144, 186 ]C2 x ((S3 x S3) : C2)
[ 144, 189 ]C2 x ((C3 x A4) : C2)
[ 144, 183 ]S4 x S3
[ 144, 188 ]C6 x S4
[ 144, 167 ]C6 x ((C6 x C2) : C2)
[ 144, 162 ]C3 x D8 x S3
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 53 ]C3 x ((C3 x C3 x C3) : C2)
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 162, 55 ]C6 x C3 x C3 x C3
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 35 ]((C3 x C3) : C3) x S3
[ 162, 40 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 42 ](C3 x (C9 : C3)) : C2
[ 162, 44 ]((C9 x C3) : C3) : C2
[ 162, 12 ]((C9 x C3) : C3) : C2
[ 162, 37 ]S3 x (C9 : C3)
[ 162, 14 ]((C9 x C3) : C3) : C2
[ 162, 11 ]((C3 x C3 x C3) : C3) : C2
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 162, 34 ]C3 x ((C3 x C3) : C6)
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 162, 5 ]((C9 x C3) : C3) : C2
[ 162, 49 ]C6 x (C9 : C3)
[ 162, 13 ]((C9 x C3) : C3) : C2
[ 162, 43 ]((C9 x C3) : C3) : C2
[ 162, 15 ]((C9 x C3) : C3) : C2
[ 162, 33 ]C3 x C9 x S3
[ 162, 19 ]((C3 x C3 x C3) : C3) : C2
[ 162, 36 ]C3 x (C9 : C6)
[ 180, 19 ]GL(2,4)
[ 216, 162 ]S3 x S3 x S3
[ 216, 172 ]C2 x ((C3 x C3 x C3) : (C2 x C2))
[ 216, 158 ](C3 x C3 x C3) : D8
[ 216, 159 ](C3 x C3 x C3) : D8
[ 216, 157 ]C3 x ((S3 x S3) : C2)
[ 216, 169 ]C2 x ((C3 x C3 x C3) : C4)
[ 216, 170 ]C6 x S3 x S3
[ 216, 156 ]S3 x ((C3 x C3) : C4)
[ 216, 92 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 216, 168 ]C6 x ((C3 x C3) : C4)
[ 216, 139 ]C3 x C3 x ((C6 x C2) : C2)
[ 216, 107 ]C2 x ((C2 x C2) : ((C3 x C3) : C3))
[ 216, 121 ]C3 x ((C6 x S3) : C2)
[ 216, 119 ]C3 x (S3 x (C3 : C4))
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 174 ]C6 x C6 x S3
[ 216, 163 ]C3 x C3 x S4
[ 216, 122 ]C3 x ((C6 x S3) : C2)
[ 216, 166 ]C3 x A4 x S3
[ 216, 144 ]C3 x ((C6 x C6) : C2)
[ 243, 67 ]C3 x C3 x C3 x C3 x C3
[ 243, 65 ](C3 x ((C3 x C3) : C3)) : C3
[ 243, 37 ](C3 x C3 x C3 x C3) : C3
[ 243, 51 ]C3 x ((C3 x C3 x C3) : C3)
[ 243, 62 ]C3 x C3 x ((C3 x C3) : C3)
[ 243, 66 ]((C9 x C3) : C3) : C3
[ 243, 57 ]((C9 x C3) : C3) : C3
[ 243, 56 ](C3 x (C9 : C3)) : C3
[ 243, 58 ](C3 x ((C3 x C3) : C3)) : C3
[ 243, 38 ](C3 x (C9 : C3)) : C3
[ 243, 63 ]C3 x C3 x (C9 : C3)
[ 243, 59 ](C3 . ((C3 x C3) : C3) = (C3 x C3) . (C3 x C3)) : C3
[ 243, 60 ](C3 x (C9 : C3)) : C3
[ 243, 55 ]((C9 x C3) : C3) : C3
[ 324, 167 ]C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 324, 160 ]((C3 x C3 x C3) : (C2 x C2)) : C3
[ 324, 162 ]C3 x ((C3 x C3 x C3) : C4)
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 166 ]C3 x (S3 x ((C3 x C3) : C2))
[ 324, 163 ](C3 x C3 x C3 x C3) : C4
[ 324, 170 ](C3 x C3 x C3 x C3) : (C2 x C2)
[ 324, 122 ](((C3 x C3) : C3) : C2) x S3
[ 324, 161 ]C3 x C3 x ((C3 x C3) : C4)
[ 324, 173 ]C3 x C6 x ((C3 x C3) : C2)
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 324, 121 ](C3 x ((C3 x C3) : C3)) : (C2 x C2)
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 172 ]C3 x C3 x C6 x S3
[ 324, 116 ]((C3 x C3) : C6) x S3
[ 324, 39 ]((C3 x C3 x C3) : C3) : (C2 x C2)
[ 360, 118 ]A6
[ 360, 119 ]C3 x S5
[ 405, 15 ](C3 x C3 x C3 x C3) : C5
[ 432, 741 ]((S3 x S3) : C2) x S3
[ 432, 755 ]C2 x ((C3 x C3 x C3) : D8)
[ 432, 535 ]C2 x (((C2 x C2) : ((C3 x C3) : C3)) : C2)
[ 432, 754 ]C6 x ((S3 x S3) : C2)
[ 432, 745 ]C3 x S4 x S3
[ 432, 658 ]C3 x (((C6 x C2) : C2) x S3)
[ 486, 249 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 256 ]C3 x C3 x C3 x C3 x S3
[ 486, 258 ]C3 x C3 x ((C3 x C3 x C3) : C2)
[ 486, 115 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 185 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 230 ]C3 x C3 x (((C3 x C3) : C3) : C2)
[ 486, 237 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 130 ](((C9 x C3) : C3) : C3) : C2
[ 486, 126 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 128 ](((C9 x C3) : C3) : C3) : C2
[ 486, 239 ](((C9 x C3) : C3) : C3) : C2
[ 486, 257 ]C3 x C3 x C3 x ((C3 x C3) : C2)
[ 486, 103 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 223 ]C3 x (((C3 x C3) : C3) x S3)
[ 486, 117 ]((C3 x C3 x C3) : C3) x S3
[ 486, 116 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 243 ]C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 486, 166 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 145 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 486, 236 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 238 ](((C9 x C3) : C3) : C3) : C2
[ 486, 131 ](((C9 x C3) : C3) : C3) : C2
[ 486, 127 ](((C3 x C3 x C3) : C3) : C3) : C2
[ 486, 129 ](((C9 x C3) : C3) : C3) : C2
[ 486, 225 ]C3 x (S3 x (C9 : C3))
[ 486, 125 ](((C3 x C3 x C3) : C3) : C3) : C2
[ 486, 132 ](((C3 x C3 x C3) : C3) : C3) : C2
[ 486, 105 ](((C9 x C3) : C3) : C3) : C2
[ 486, 102 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 486, 210 ]C6 x ((C3 x C3 x C3) : C3)
[ 648, 704 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C2
[ 648, 733 ]S3 x ((C3 x C3 x C3) : (C2 x C2))
[ 648, 731 ]C3 x S3 x S3 x S3
[ 648, 723 ](C3 x C3 x C3 x C3) : D8
[ 648, 722 ](C3 x C3 x C3 x C3) : D8
[ 648, 714 ]S3 x ((C3 x C3 x C3) : C4)
[ 648, 705 ](S3 x S3 x S3) : C3
[ 648, 706 ]C2 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 648, 748 ]C6 x ((C3 x C3 x C3) : (C2 x C2))
[ 648, 721 ](C3 x C3 x C3 x C3) : D8
[ 648, 719 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 718 ]C3 x C3 x ((S3 x S3) : C2)
[ 648, 746 ]C3 x C6 x S3 x S3
[ 648, 743 ]C6 x ((C3 x C3 x C3) : C4)
[ 648, 720 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 713 ]C3 x (S3 x ((C3 x C3) : C4))
[ 648, 703 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C2
[ 720, 763 ]S6
[ 729, 321 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 307 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 479 ]C3 x C3 x ((C3 x C3 x C3) : C3)
[ 729, 290 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 490 ](C3 x C3 x ((C3 x C3) : C3)) : C3
[ 729, 312 ](((C9 x C3) : C3) : C3) : C3
[ 729, 309 ]((C3 x ((C3 x C3) : C3)) : C3) : C3
[ 729, 322 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 314 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 494 ]((C3 x (C9 : C3)) : C3) : C3
[ 729, 315 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 810, 101 ](C3 x C3 x C3 x C3) : D10
[ 972, 812 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 877 ]C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 972, 886 ]C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 972, 811 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 776 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 884 ]C3 x C3 x C3 x S3 x S3
[ 972, 885 ]C3 x C3 x (S3 x ((C3 x C3) : C2))
[ 972, 879 ]C3 x C3 x ((C3 x C3 x C3) : C4)
[ 972, 880 ]C3 x ((C3 x C3 x C3 x C3) : C4)
[ 972, 889 ]C3 x ((C3 x C3 x C3 x C3) : (C2 x C2))
[ 972, 437 ](((C3 x C3 x C3) : C3) : C2) x S3
[ 972, 459 ](C3 x ((C3 x C3 x C3) : C3)) : (C2 x C2)
[ 972, 791 ]C3 x ((((C3 x C3) : C3) : C2) x S3)
[ 972, 428 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 616 ]C6 x (((C3 x C3 x C3) : C3) : C2)
[ 1215, 69 ]C3 x ((C3 x C3 x C3 x C3) : C5)
[ 1296, 3526 ]((C3 x C3 x C3) : D8) x S3
[ 1296, 3493 ]C2 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1296, 3570 ]C6 x ((C3 x C3 x C3) : D8)
[ 1296, 3490 ]((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) : C2
[ 1296, 3525 ]C3 x (((S3 x S3) : C2) x S3)
[ 1458, 1229 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1179 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1112 ]((C3 x C3 x C3 x C3 x C3) : C3) : C2
[ 1458, 1719 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1717 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1230 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1228 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1720 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1647 ]C3 x C3 x (((C3 x C3 x C3) : C3) : C2)
[ 1458, 1180 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1234 ]((((C3 x C3 x C3) : C3) : C3) : C3) : C2
[ 1458, 1233 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1205 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1735 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1199 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1110 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1642 ]C3 x (((C3 x C3 x C3) : C3) x S3)
[ 1458, 1648 ]C3 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)
[ 1458, 1108 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1178 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1192 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1620, 421 ](C3 x C3 x C3 x C3) : (C5 : C4)
[ 1944, 3934 ]C3 x (S3 x ((C3 x C3 x C3) : (C2 x C2)))
[ 1944, 3932 ]C3 x C3 x S3 x S3 x S3
[ 1944, 3880 ]C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1944, 3876 ]C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1944, 3882 ](((C3 x C3 x C3) : (C2 x C2)) : C3) x S3
[ 1944, 3877 ](C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2
[ 1944, 3879 ](C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2
[ 1944, 3536 ]((C3 x ((C3 x C3) : C3)) : C3) : D8
[ 1944, 3895 ]C3 x (S3 x ((C3 x C3 x C3) : C4))
[ 1944, 3908 ]C3 x C3 x ((C3 x C3 x C3) : D8)
[ 1944, 3911 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3912 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3883 ]C6 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1944, 3910 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 2187, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3" ]
[ 2430, "C3 x ((C3 x C3 x C3 x C3) : D10)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "C3 x C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 2916, "(C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 2916, "C3 x ((((C3 x C3 x C3) : C3) : C2) x S3)" ]
[ 2916, "((C3 x C3 x C3 x C3 x C3) : C3) : (C2 x C2)" ]
[ 3888, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x S3" ]
[ 3888, "(C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)) : C2" ]
[ 3888, "C3 x (((C3 x C3 x C3) : D8) x S3)" ]
[ 3888, "C6 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 4374, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C2" ]
[ 4374, "((((C3 x ((C3 x C3) : C3)) : C3) : C3) : C3) : C2" ]
[ 4374, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C2" ]
[ 4860, "(C3 x C3 x C3 x C3) : A5" ]
[ 4860, "C3 x ((C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 5832, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : D8" ]
[ 5832, "C3 x ((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2)" ]
[ 5832, "C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) x S3)" ]
[ 5832, "((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2" ]
[ 5832, "((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2) : C3" ]
[ 5832, "((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2) : C3" ]
[ 5832, "C3 x C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 5832, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : D8" ]
[ 8748, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 8748, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 8748, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : (C2 x C2)" ]
[ 9720, "(C3 x C3 x C3 x C3) : S5" ]
[ 9720, "(C3 x C3 x C3 x C3) : S5" ]
[ 11664, "C3 x (((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x S3)" ]
[ 11664, "(((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2) : C2" ]
[ 14580, "(C3 x C3 x C3 x C3 x C3) : A5" ]
[ 14580, "C3 x ((C3 x C3 x C3 x C3) : A5)" ]
[ 17496, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : D8" ]
[ 29160, "(C3 x C3 x C3 x C3) : A6" ]
[ 29160, "C3 x ((C3 x C3 x C3 x C3) : S5)" ]
[ 29160, "(C3 x C3 x C3 x C3 x C3) : S5" ]
[ 58320, "(C3 x C3 x C3 x C3) : S6" ]
[ 87480, "(C3 x C3 x C3 x C3 x C3) : A6" ]
[ 174960, "(C3 x C3 x C3 x C3 x C3) : S6" ]



subgroups of Aut(X'_2):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 12, 5 ]C6 x C2
[ 12, 4 ]D12
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 18, 3 ]C3 x S3
[ 18, 4 ](C3 x C3) : C2
[ 18, 2 ]C18
[ 18, 5 ]C6 x C3
[ 24, 5 ]C4 x S3
[ 24, 9 ]C12 x C2
[ 27, 5 ]C3 x C3 x C3
[ 27, 3 ](C3 x C3) : C3
[ 27, 4 ]C9 : C3
[ 27, 2 ]C9 x C3
[ 36, 12 ]C6 x S3
[ 36, 8 ]C12 x C3
[ 36, 14 ]C6 x C6
[ 36, 2 ]C36
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 10 ]S3 x S3
[ 54, 12 ]C3 x C3 x S3
[ 54, 4 ]C9 x S3
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 15 ]C6 x C3 x C3
[ 72, 27 ]C12 x S3
[ 72, 36 ]C12 x C6
[ 81, 7 ](C3 x C3 x C3) : C3
[ 81, 14 ](C9 x C3) : C3
[ 81, 13 ]C3 x (C9 : C3)
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 108, 38 ]C3 x S3 x S3
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 14 ]C4 x (C9 : C3)
[ 108, 35 ]C12 x C3 x C3
[ 108, 42 ]C3 x C6 x S3
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 35 ]((C3 x C3) : C3) x S3
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 162, 37 ](C9 : C3) x S3
[ 162, 44 ]((C9 x C3) : C3) : C2
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 216, 136 ]C3 x C12 x S3
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 243, 56 ]((C3 x C3 x C3) : C3) : C3
[ 243, 51 ]C3 x ((C3 x C3 x C3) : C3)
[ 243, 65 ](C3 x ((C3 x C3) : C3)) : C3
[ 243, 62 ]C3 x C3 x ((C3 x C3) : C3)
[ 243, 66 ]((C9 x C3) : C3) : C3
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 122 ](((C3 x C3) : C3) : C2) x S3
[ 324, 110 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 111 ]((C9 x C3) : C3) : C4
[ 324, 31 ]C4 x ((C3 x C3 x C3) : C3)
[ 324, 13 ]((C3 x C3 x C3) : C3) : C4
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 237 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 249 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 223 ]C3 x (((C3 x C3) : C3) x S3)
[ 486, 243 ]C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 486, 166 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 126 ](((C3 x C3 x C3) : C3) : C3) : C2
[ 486, 115 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 239 ](((C9 x C3) : C3) : C3) : C2
[ 486, 230 ]C3 x C3 x (((C3 x C3) : C3) : C2)
[ 486, 117 ]((C3 x C3 x C3) : C3) x S3
[ 648, 128 ]C4 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 541 ](((C3 x C3) : C3) : C4) x S3
[ 648, 596 ]C6 x (((C3 x C3) : C3) : C4)
[ 729, 490 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 972, 437 ](((C3 x C3 x C3) : C3) : C2) x S3
[ 972, 791 ]C3 x ((((C3 x C3) : C3) : C2) x S3)
[ 972, 763 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 774 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 768 ]C3 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 972, 759 ]C3 x C3 x (((C3 x C3) : C3) : C4)
[ 972, 764 ](((C9 x C3) : C3) : C3) : C4
[ 972, 812 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 1458, 1717 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1719 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1720 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1944, 3483 ]C3 x ((((C3 x C3) : C3) : C4) x S3)
[ 1944, 3493 ]((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2)
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 5832, "((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)" ]



subgroups of Aut(X'_3):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 1 ]C8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 12, 4 ]D12
[ 12, 5 ]C6 x C2
[ 16, 5 ]C8 x C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 24, 2 ]C24
[ 24, 5 ]C4 x S3
[ 24, 1 ]C3 : C8
[ 24, 9 ]C12 x C2
[ 36, 12 ]C6 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 8 ]C12 x C3
[ 48, 4 ]C8 x S3
[ 48, 23 ]C24 x C2
[ 72, 27 ]C12 x S3
[ 72, 12 ]C3 x (C3 : C8)
[ 72, 14 ]C24 x C3
[ 144, 69 ]C24 x S3



subgroups of Aut(X'_4):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 5 ]C2 x C2 x C2
[ 8, 3 ]D8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 12, 2 ]C12
[ 15, 1 ]C15
[ 16, 11 ]C2 x D8
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 18, 4 ](C3 x C3) : C2
[ 20, 3 ]C5 : C4
[ 20, 4 ]D20
[ 24, 14 ]C2 x C2 x S3
[ 24, 12 ]S4
[ 24, 8 ](C6 x C2) : C2
[ 24, 5 ]C4 x S3
[ 24, 6 ]D24
[ 24, 13 ]C2 x A4
[ 24, 15 ]C6 x C2 x C2
[ 24, 10 ]C3 x D8
[ 24, 9 ]C12 x C2
[ 27, 5 ]C3 x C3 x C3
[ 30, 1 ]C5 x S3
[ 30, 2 ]C3 x D10
[ 30, 3 ]D30
[ 30, 4 ]C30
[ 36, 14 ]C6 x C6
[ 36, 11 ]C3 x A4
[ 36, 10 ]S3 x S3
[ 36, 12 ]C6 x S3
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 8 ]C12 x C3
[ 40, 12 ]C2 x (C5 : C4)
[ 45, 2 ]C15 x C3
[ 48, 38 ]D8 x S3
[ 48, 48 ]C2 x S4
[ 48, 45 ]C6 x D8
[ 54, 12 ]C3 x C3 x S3
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 15 ]C6 x C3 x C3
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 60, 7 ]C15 : C4
[ 60, 8 ]S3 x D10
[ 60, 10 ]C6 x D10
[ 72, 48 ]C2 x C6 x S3
[ 72, 42 ]C3 x S4
[ 72, 43 ](C3 x A4) : C2
[ 72, 44 ]A4 x S3
[ 72, 46 ]C2 x S3 x S3
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 37 ]C3 x C3 x D8
[ 72, 47 ]C6 x A4
[ 72, 27 ]C12 x S3
[ 72, 28 ]C3 x D24
[ 90, 6 ]C15 x S3
[ 90, 7 ]C3 x D30
[ 90, 5 ]C3 x C3 x D10
[ 108, 41 ]C3 x C3 x A4
[ 108, 42 ]C3 x C6 x S3
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 38 ]C3 x S3 x S3
[ 120, 34 ]S5
[ 120, 35 ]C2 x A5
[ 120, 36 ](C5 : C4) x S3
[ 120, 40 ]C6 x (C5 : C4)
[ 144, 183 ]S4 x S3
[ 144, 188 ]C6 x S4
[ 144, 162 ]C3 x D8 x S3
[ 180, 19 ]GL(2,4)
[ 180, 20 ]C3 x C3 x (C5 : C4)
[ 180, 21 ]C3 x (C15 : C4)
[ 180, 26 ]C3 x D10 x S3
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 163 ]C3 x C3 x S4
[ 216, 166 ]C3 x A4 x S3
[ 216, 170 ]C6 x S3 x S3
[ 240, 189 ]C2 x S5
[ 360, 119 ]C3 x S5
[ 360, 121 ]A5 x S3
[ 360, 120 ]C3 : S5
[ 360, 122 ]C6 x A5
[ 360, 126 ]C3 x ((C5 : C4) x S3)
[ 432, 745 ]C3 x S4 x S3
[ 540, 88 ]C3 x C3 x A5
[ 720, 767 ]S5 x S3
[ 720, 769 ]C6 x S5
[ 1080, 490 ]C3 x C3 x S5
[ 1080, 492 ]C3 x A5 x S3
[ 1080, 489 ]C3 x (C3 : S5)
[ 2160, "C3 x S5 x S3" ]



subgroups of Aut(X'_5):
[ 1, 1 ]
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 8, 1 ]C8
[ 12, 2 ]C12
[ 16, 1 ]C16
[ 24, 2 ]C24
[ 48, 2 ]C48



subgroups of Aut(X'_6):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 11, 1 ]C11
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 15, 1 ]C15
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 30, 2 ]C3 x D10
[ 33, 1 ]C33
[ 36, 11 ]C3 x A4
[ 36, 12 ]C6 x S3
[ 55, 1 ]C11 : C5
[ 60, 5 ]A5
[ 165, 1 ]C3 x (C11 : C5)
[ 180, 19 ]GL(2,4)
[ 660, 13 ]PSL(2,11)
[ 1980, 57 ]C3 x PSL(2,11)



subgroups of Aut(X'_7):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 1 ]C8
[ 8, 4 ]Q8
[ 8, 3 ]D8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 12, 4 ]D12
[ 12, 5 ]C6 x C2
[ 16, 13 ](C4 x C2) : C2
[ 16, 2 ]C4 x C4
[ 16, 6 ]C8 : C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 18, 4 ](C3 x C3) : C2
[ 24, 9 ]C12 x C2
[ 24, 6 ]D24
[ 24, 4 ]C3 : Q8
[ 24, 5 ]C4 x S3
[ 24, 8 ](C6 x C2) : C2
[ 24, 1 ]C3 : C8
[ 27, 3 ](C3 x C3) : C3
[ 27, 5 ]C3 x C3 x C3
[ 32, 11 ](C4 x C4) : C2
[ 36, 9 ](C3 x C3) : C4
[ 36, 10 ]S3 x S3
[ 36, 12 ]C6 x S3
[ 36, 8 ]C12 x C3
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 48, 10 ](C3 : C8) : C2
[ 48, 20 ]C12 x C4
[ 48, 37 ](C12 x C2) : C2
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 14 ](C3 x C3 x C3) : C2
[ 54, 5 ](C3 x C3) : C6
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 12 ]C3 x C3 x S3
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 72, 40 ](S3 x S3) : C2
[ 72, 41 ](C3 x C3) : Q8
[ 72, 27 ]C12 x S3
[ 72, 45 ]C2 x ((C3 x C3) : C4)
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 96, 12 ]C3 : ((C4 x C4) : C2)
[ 108, 38 ]C3 x S3 x S3
[ 108, 37 ](C3 x C3 x C3) : C4
[ 108, 39 ]S3 x ((C3 x C3) : C2)
[ 108, 40 ](C3 x C3 x C3) : (C2 x C2)
[ 108, 17 ]((C3 x C3) : C3) : (C2 x C2)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 162, 40 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 34 ]C3 x ((C3 x C3) : C6)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 35 ]S3 x ((C3 x C3) : C3)
[ 216, 86 ]((C3 x C3) : C3) : C8
[ 216, 158 ](C3 x C3 x C3) : D8
[ 216, 156 ]S3 x ((C3 x C3) : C4)
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 87 ]((C3 x C3) : C3) : D8
[ 216, 161 ](C3 x C3 x C3) : Q8
[ 243, 65 ](C3 x ((C3 x C3) : C3)) : C3
[ 324, 121 ](C3 x ((C3 x C3) : C3)) : (C2 x C2)
[ 324, 110 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 122 ]S3 x (((C3 x C3) : C3) : C2)
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 432, 275 ]C4 x (((C3 x C3) : C3) : C4)
[ 486, 249 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 236 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 237 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 648, 541 ](((C3 x C3) : C3) : C4) x S3
[ 972, 776 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 811 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 812 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 763 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 774 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 972, 777 ]((C3 x ((C3 x C3) : C3)) : C3) : C4
[ 1944, 3559 ]((C3 x ((C3 x C3) : C3)) : C3) : Q8
[ 1944, 3535 ]((C3 x ((C3 x C3) : C3)) : C3) : D8
[ 1944, 3499 ]((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2)
[ 1944, 3498 ]((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2)
[ 1944, 3478 ]((C3 x ((C3 x C3) : C3)) : C3) : C8
[ 1944, 3536 ]((C3 x ((C3 x C3) : C3)) : C3) : D8
[ 1944, 3493 ]((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C2)
[ 3888, "((C3 x ((C3 x C3) : C3)) : C3) : (C4 x C4)" ]
[ 3888, "((C3 x ((C3 x C3) : C3)) : C3) : (C8 : C2)" ]
[ 3888, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C2) : C2)" ]
[ 7776, "((C3 x ((C3 x C3) : C3)) : C3) : ((C4 x C4) : C2)" ]



subgroups of Aut(X'_8):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 4, 1 ]C4
[ 8, 1 ]C8
[ 16, 1 ]C16
[ 32, 1 ]C32



subgroups of Aut(X'_9):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 6, 2 ]C6
[ 7, 1 ]C7
[ 9, 2 ]C3 x C3
[ 14, 1 ]D14
[ 18, 5 ]C6 x C3
[ 21, 2 ]C21
[ 21, 1 ]C7 : C3
[ 42, 4 ]C3 x D14
[ 42, 1 ]C7 : C6
[ 63, 3 ]C3 x (C7 : C3)
[ 126, 7 ]C3 x (C7 : C6)



subgroups of Aut(X'_10):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 8, 1 ]C8
[ 8, 4 ]Q8
[ 8, 3 ]D8
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 12, 3 ]A4
[ 16, 8 ]QD16
[ 18, 4 ](C3 x C3) : C2
[ 20, 3 ]C5 : C4
[ 24, 12 ]S4
[ 36, 9 ](C3 x C3) : C4
[ 60, 5 ]A5
[ 72, 41 ](C3 x C3) : Q8
[ 360, 118 ]A6
[ 720, 765 ]A6 . C2



subgroups of Aut(X'_11):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 7, 1 ]C7
[ 8, 3 ]D8
[ 8, 5 ]C2 x C2 x C2
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 14, 1 ]D14
[ 16, 11 ]C2 x D8
[ 18, 4 ](C3 x C3) : C2
[ 18, 3 ]C3 x S3
[ 20, 3 ]C5 : C4
[ 20, 4 ]D20
[ 21, 1 ]C7 : C3
[ 24, 12 ]S4
[ 24, 14 ]C2 x C2 x S3
[ 24, 8 ](C6 x C2) : C2
[ 24, 13 ]C2 x A4
[ 24, 10 ]C3 x D8
[ 24, 5 ]C4 x S3
[ 24, 6 ]D24
[ 36, 11 ]C3 x A4
[ 36, 10 ]S3 x S3
[ 36, 9 ](C3 x C3) : C4
[ 40, 12 ]C2 x (C5 : C4)
[ 42, 1 ]C7 : C6
[ 48, 48 ]C2 x S4
[ 48, 38 ]D8 x S3
[ 60, 5 ]A5
[ 72, 44 ]A4 x S3
[ 72, 43 ](C3 x A4) : C2
[ 72, 42 ]C3 x S4
[ 72, 40 ](S3 x S3) : C2
[ 120, 34 ]S5
[ 120, 35 ]C2 x A5
[ 144, 183 ]S3 x S4
[ 168, 42 ]PSL(3,2)
[ 240, 189 ]C2 x S5
[ 360, 118 ]A6
[ 720, 763 ]S6
[ 2520, "A7" ]
[ 5040, "S7" ]



subgroups of Aut(X'_12):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 8, 1 ]C8
[ 8, 2 ]C4 x C2
[ 8, 3 ]D8
[ 8, 4 ]Q8
[ 16, 13 ](C4 x C2) : C2
[ 16, 5 ]C8 x C2
[ 16, 8 ]QD16
[ 16, 7 ]D16
[ 16, 9 ]Q16
[ 32, 42 ](C8 x C2) : C2



subgroups of Aut(X'_13):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 7, 1 ]C7
[ 8, 3 ]D8
[ 8, 1 ]C8
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 14, 1 ]D14
[ 16, 7 ]D16
[ 21, 1 ]C7 : C3
[ 24, 12 ]S4
[ 42, 1 ]C7 : C6
[ 168, 42 ]PSL(3,2)
[ 336, 208 ]PSL(3,2) : C2



subgroups of Aut(X'_14):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 4 ]Q8
[ 8, 3 ]D8
[ 8, 1 ]C8
[ 12, 4 ]D12
[ 16, 8 ]QD16
[ 24, 3 ]SL(2,3)
[ 48, 29 ]GL(2,3)



subgroups of Aut(X'_15):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 4 ]Q8
[ 9, 2 ]C3 x C3
[ 18, 4 ](C3 x C3) : C2
[ 18, 3 ]C3 x S3
[ 24, 3 ]SL(2,3)
[ 27, 3 ](C3 x C3) : C3
[ 36, 9 ](C3 x C3) : C4
[ 54, 5 ](C3 x C3) : C6
[ 72, 41 ](C3 x C3) : Q8
[ 216, 153 ]((C3 x C3) : Q8) : C3


==> anc/53-groups.txt <==
-- In this file, the lists of all subgroups of the 20 groups Aut(X_i) in Theorem 5.1 of the paper are stored.

-- For groups with an order up to 2000, we list them using their GAP IDs and structure descriptions. For groups of order larger than 2000, we only give their orders and structure descriptions.

----------------------------------------
-- GAP IDs and structure descriptions --
----------------------------------------

-- [a,b] denotes the GAP ID of a finite group order at most 2000 (i.e., the b-th finite group of order a stored in GAP). For further details on GAP IDs, see Page 225 in [OY19], or Appendix A in [WY20].

-- The structure descriptions are provided by the strings returned by the GAP function "StructureDescription". Note that this string is not an isomorphism invariant: non-isomorphic groups can have the same string, and isomorphic groups in different representations can produce different strings.

-- The string returned by "StructureDescription" is in the following forms (only the cases appearing in the ancillary files of the paper are listed):

  StructureDescription(<G>)
    | 1                                 ; trivial group
    | C<size>                           ; finite cyclic group
    | A<degree>                         ; alternating group
    | S<degree>                         ; symmetric group
    | D<size>                           ; dihedral group
    | Q<size>                           ; quaternion group
    | QD<size>                          ; quasidihedral group
    | PSL(<n>,<q>)                      ; projective special linear group
    | SL(<n>,<q>)                       ; special linear group
    | GL(<n>,<q>)                       ; general linear group
    | A x B                             ; direct product
    | N : H                             ; semidirect product ( N is normal in N : H )
    | N . H                             ; non-split extension

----------------------------------------

subgroups of Aut(X_1):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 7, 1 ]C7
[ 8, 2 ]C4 x C2
[ 8, 3 ]D8
[ 8, 5 ]C2 x C2 x C2
[ 9, 1 ]C9
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 12, 1 ]C3 : C4
[ 12, 2 ]C12
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 12, 5 ]C6 x C2
[ 14, 1 ]D14
[ 15, 1 ]C15
[ 16, 11 ]C2 x D8
[ 18, 1 ]D18
[ 18, 2 ]C18
[ 18, 3 ]C3 x S3
[ 18, 4 ](C3 x C3) : C2
[ 18, 5 ]C6 x C3
[ 20, 3 ]C5 : C4
[ 20, 4 ]D20
[ 21, 1 ]C7 : C3
[ 24, 5 ]C4 x S3
[ 24, 6 ]D24
[ 24, 7 ]C2 x (C3 : C4)
[ 24, 8 ](C6 x C2) : C2
[ 24, 9 ]C12 x C2
[ 24, 10 ]C3 x D8
[ 24, 12 ]S4
[ 24, 13 ]C2 x A4
[ 24, 14 ]C2 x C2 x S3
[ 24, 15 ]C6 x C2 x C2
[ 27, 2 ]C9 x C3
[ 27, 3 ](C3 x C3) : C3
[ 27, 4 ]C9 : C3
[ 27, 5 ]C3 x C3 x C3
[ 30, 1 ]C5 x S3
[ 30, 2 ]C3 x D10
[ 30, 3 ]D30
[ 30, 4 ]C30
[ 36, 2 ]C36
[ 36, 3 ](C2 x C2) : C9
[ 36, 5 ]C18 x C2
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 7 ](C3 x C3) : C4
[ 36, 8 ]C12 x C3
[ 36, 9 ](C3 x C3) : C4
[ 36, 10 ]S3 x S3
[ 36, 11 ]C3 x A4
[ 36, 12 ]C6 x S3
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 14 ]C6 x C6
[ 40, 12 ]C2 x (C5 : C4)
[ 42, 1 ]C7 : C6
[ 45, 2 ]C15 x C3
[ 48, 38 ]D8 x S3
[ 48, 43 ]C2 x ((C6 x C2) : C2)
[ 48, 45 ]C6 x D8
[ 48, 48 ]C2 x S4
[ 54, 3 ]C3 x D18
[ 54, 4 ]C9 x S3
[ 54, 5 ](C3 x C3) : C6
[ 54, 6 ]C9 : C6
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 9 ]C18 x C3
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 12 ]C3 x C3 x S3
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 14 ](C3 x C3 x C3) : C2
[ 54, 15 ]C6 x C3 x C3
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 60, 7 ]C15 : C4
[ 60, 8 ]S3 x D10
[ 60, 10 ]C6 x D10
[ 72, 10 ]C9 x D8
[ 72, 16 ]C2 x ((C2 x C2) : C9)
[ 72, 20 ](C3 : C4) x S3
[ 72, 22 ](C6 x S3) : C2
[ 72, 23 ](C6 x S3) : C2
[ 72, 27 ]C12 x S3
[ 72, 28 ]C3 x D24
[ 72, 29 ]C6 x (C3 : C4)
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 35 ](C6 x C6) : C2
[ 72, 36 ]C12 x C6
[ 72, 37 ]C3 x C3 x D8
[ 72, 40 ](S3 x S3) : C2
[ 72, 42 ]C3 x S4
[ 72, 43 ](C3 x A4) : C2
[ 72, 44 ]A4 x S3
[ 72, 45 ]C2 x ((C3 x C3) : C4)
[ 72, 46 ]C2 x S3 x S3
[ 72, 47 ]C6 x A4
[ 72, 48 ]C2 x C6 x S3
[ 72, 50 ]C6 x C6 x C2
[ 81, 2 ]C9 x C9
[ 81, 3 ](C9 x C3) : C3
[ 81, 4 ]C9 : C9
[ 81, 7 ](C3 x C3 x C3) : C3
[ 81, 11 ]C9 x C3 x C3
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 13 ]C3 x (C9 : C3)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 90, 5 ]C3 x C3 x D10
[ 90, 6 ]C15 x S3
[ 90, 7 ]C3 x D30
[ 108, 7 ]C9 x (C3 : C4)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 14 ]C4 x (C9 : C3)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 17 ]((C3 x C3) : C3) : (C2 x C2)
[ 108, 18 ]C9 x A4
[ 108, 19 ](C2 x C2) : (C9 : C3)
[ 108, 21 ](C2 x C2) : (C9 : C3)
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 24 ]C18 x S3
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 29 ]C18 x C6
[ 108, 30 ]C2 x C2 x ((C3 x C3) : C3)
[ 108, 31 ]C2 x C2 x (C9 : C3)
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 33 ]C3 x ((C3 x C3) : C4)
[ 108, 35 ]C12 x C3 x C3
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 108, 37 ](C3 x C3 x C3) : C4
[ 108, 38 ]C3 x S3 x S3
[ 108, 39 ]((C3 x C3) : C2) x S3
[ 108, 40 ](C3 x C3 x C3) : (C2 x C2)
[ 108, 41 ]C3 x C3 x A4
[ 108, 42 ]C3 x C6 x S3
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 45 ]C6 x C6 x C3
[ 120, 34 ]S5
[ 120, 35 ]C2 x A5
[ 120, 36 ]S3 x (C5 : C4)
[ 120, 40 ]C6 x (C5 : C4)
[ 144, 153 ]((C6 x C2) : C2) x S3
[ 144, 162 ]C3 x D8 x S3
[ 144, 167 ]C6 x ((C6 x C2) : C2)
[ 144, 179 ]C3 x C6 x D8
[ 144, 183 ]S3 x S4
[ 144, 186 ]C2 x ((S3 x S3) : C2)
[ 144, 188 ]C6 x S4
[ 162, 3 ]C9 x D18
[ 162, 4 ]((C9 x C3) : C3) : C2
[ 162, 6 ](C9 : C9) : C2
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 162, 11 ]((C3 x C3 x C3) : C3) : C2
[ 162, 17 ]((C9 x C3) : C3) : C2
[ 162, 19 ]((C3 x C3 x C3) : C3) : C2
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 162, 33 ]C3 x C9 x S3
[ 162, 34 ]C3 x ((C3 x C3) : C6)
[ 162, 35 ]((C3 x C3) : C3) x S3
[ 162, 36 ]C3 x (C9 : C6)
[ 162, 37 ](C9 : C3) x S3
[ 162, 39 ]C9 x ((C3 x C3) : C2)
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 47 ]C18 x C3 x C3
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 162, 49 ]C6 x (C9 : C3)
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 162, 53 ]C3 x ((C3 x C3 x C3) : C2)
[ 162, 55 ]C6 x C3 x C3 x C3
[ 168, 42 ]PSL(3,2)
[ 180, 19 ]GL(2,4)
[ 180, 20 ]C3 x C3 x (C5 : C4)
[ 180, 21 ]C3 x (C15 : C4)
[ 180, 26 ]C3 x S3 x D10
[ 216, 58 ]C9 x ((C6 x C2) : C2)
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 68 ]((C3 x C3) : C3) : D8
[ 216, 72 ]((C3 x C3) : C3) : D8
[ 216, 77 ]D8 x ((C3 x C3) : C3)
[ 216, 78 ]D8 x (C9 : C3)
[ 216, 89 ]C9 x S4
[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 216, 106 ]C2 x ((C2 x C2) : (C9 : C3))
[ 216, 107 ]C2 x ((C2 x C2) : ((C3 x C3) : C3))
[ 216, 113 ]C2 x C2 x (((C3 x C3) : C3) : C2)
[ 216, 119 ]C3 x ((C3 : C4) x S3)
[ 216, 121 ]C3 x ((C6 x S3) : C2)
[ 216, 122 ]C3 x ((C6 x S3) : C2)
[ 216, 136 ]C3 x C12 x S3
[ 216, 137 ]C3 x C3 x D24
[ 216, 138 ]C3 x C6 x (C3 : C4)
[ 216, 139 ]C3 x C3 x ((C6 x C2) : C2)
[ 216, 144 ]C3 x ((C6 x C6) : C2)
[ 216, 151 ]C3 x C3 x C3 x D8
[ 216, 156 ]((C3 x C3) : C4) x S3
[ 216, 157 ]C3 x ((S3 x S3) : C2)
[ 216, 158 ](C3 x C3 x C3) : D8
[ 216, 159 ](C3 x C3 x C3) : D8
[ 216, 162 ]S3 x S3 x S3
[ 216, 163 ]C3 x C3 x S4
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 166 ]C3 x A4 x S3
[ 216, 168 ]C6 x ((C3 x C3) : C4)
[ 216, 169 ]C2 x ((C3 x C3 x C3) : C4)
[ 216, 170 ]C6 x S3 x S3
[ 216, 172 ]C2 x ((C3 x C3 x C3) : (C2 x C2))
[ 216, 173 ]C3 x C6 x A4
[ 216, 174 ]C6 x C6 x S3
[ 216, 177 ]C6 x C6 x C6
[ 240, 189 ]C2 x S5
[ 243, 3 ](C3 x ((C3 x C3) : C3)) : C3
[ 243, 4 ](C3 x (C9 : C3)) : C3
[ 243, 7 ](C3 x C3) . ((C3 x C3) : C3) = (C3 x C3 x C3) . (C3 x C3)
[ 243, 13 ]((C9 x C3) : C3) : C3
[ 243, 17 ]((C9 x C3) : C3) : C3
[ 243, 18 ](C9 : C3) : C9
[ 243, 35 ]C9 x ((C3 x C3) : C3)
[ 243, 36 ]C9 x (C9 : C3)
[ 243, 37 ](C3 x ((C3 x C3) : C3)) : C3
[ 243, 38 ]((C9 x C3) : C3) : C3
[ 243, 39 ]((C9 x C3) : C3) : C3
[ 243, 41 ](C9 : C9) : C3
[ 243, 43 ](C9 x C9) : C3
[ 243, 47 ](C9 x C9) : C3
[ 243, 51 ]C3 x ((C3 x C3 x C3) : C3)
[ 243, 61 ]C9 x C3 x C3 x C3
[ 243, 62 ]C3 x C3 x ((C3 x C3) : C3)
[ 243, 63 ]C3 x C3 x (C9 : C3)
[ 243, 67 ]C3 x C3 x C3 x C3 x C3
[ 324, 13 ]((C3 x C3 x C3) : C3) : C4
[ 324, 31 ]C4 x ((C3 x C3 x C3) : C3)
[ 324, 39 ]((C3 x C3 x C3) : C3) : (C2 x C2)
[ 324, 55 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 58 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 60 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 324, 86 ]C2 x C2 x ((C3 x C3 x C3) : C3)
[ 324, 93 ]((C3 x C3) : C3) x (C3 : C4)
[ 324, 95 ](C9 : C3) x (C3 : C4)
[ 324, 104 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 109 ]C9 x ((C3 x C3) : C4)
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 115 ]C9 x S3 x S3
[ 324, 117 ]C3 x (((C3 x C3) : C3) : (C2 x C2))
[ 324, 122 ]S3 x (((C3 x C3) : C3) : C2)
[ 324, 130 ]((C3 x C3) : C3) x A4
[ 324, 131 ](C9 : C3) x A4
[ 324, 137 ]C3 x C18 x S3
[ 324, 139 ]C2 x (((C3 x C3) : C3) x S3)
[ 324, 141 ]C2 x ((C9 : C3) x S3)
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 150 ]C2 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 324, 152 ]C2 x C6 x ((C3 x C3) : C3)
[ 324, 153 ]C2 x C6 x (C9 : C3)
[ 324, 155 ]C3 x C3 x C3 x (C3 : C4)
[ 324, 156 ]C3 x C3 x ((C3 x C3) : C4)
[ 324, 160 ]((C3 x C3 x C3) : (C2 x C2)) : C3
[ 324, 161 ]C3 x C3 x ((C3 x C3) : C4)
[ 324, 162 ]C3 x ((C3 x C3 x C3) : C4)
[ 324, 163 ](C3 x C3 x C3 x C3) : C4
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 166 ]C3 x (((C3 x C3) : C2) x S3)
[ 324, 167 ]C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 324, 170 ](C3 x C3 x C3 x C3) : (C2 x C2)
[ 324, 171 ]C3 x C3 x C3 x A4
[ 324, 172 ]C3 x C3 x C6 x S3
[ 324, 173 ]C3 x C6 x ((C3 x C3) : C2)
[ 324, 176 ]C6 x C6 x C3 x C3
[ 360, 118 ]A6
[ 360, 119 ]C3 x S5
[ 360, 120 ]A5 : S3
[ 360, 121 ]A5 x S3
[ 360, 122 ]C6 x A5
[ 360, 126 ]C3 x (S3 x (C5 : C4))
[ 405, 15 ](C3 x C3 x C3 x C3) : C5
[ 432, 390 ]D8 x (((C3 x C3) : C3) : C2)
[ 432, 538 ]C2 x (((C2 x C2) : ((C3 x C3) : C3)) : C2)
[ 432, 658 ]C3 x (((C6 x C2) : C2) x S3)
[ 432, 704 ]C3 x C3 x D8 x S3
[ 432, 709 ]C3 x C6 x ((C6 x C2) : C2)
[ 432, 741 ]((S3 x S3) : C2) x S3
[ 432, 745 ]C3 x S3 x S4
[ 432, 754 ]C6 x ((S3 x S3) : C2)
[ 432, 755 ]C2 x ((C3 x C3 x C3) : D8)
[ 432, 760 ]C3 x C6 x S4
[ 486, 5 ](((C9 x C3) : C3) : C3) : C2
[ 486, 6 ](((C9 x C3) : C3) : C3) : C2
[ 486, 7 ]((C3 x (C9 : C3)) : C3) : C2
[ 486, 18 ](((C9 x C3) : C3) : C3) : C2
[ 486, 19 ](((C9 x C3) : C3) : C3) : C2
[ 486, 24 ]((C9 x C3 x C3) : C3) : C2
[ 486, 102 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 104 ](((C9 x C3) : C3) : C3) : C2
[ 486, 110 ]((C9 x C9) : C3) : C2
[ 486, 115 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 116 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 117 ]((C3 x C3 x C3) : C3) x S3
[ 486, 143 ]C9 x (((C3 x C3) : C3) : C2)
[ 486, 145 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 486, 147 ]((C3 x (C9 : C3)) : C3) : C2
[ 486, 153 ]((C9 : C9) : C3) : C2
[ 486, 165 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 166 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 183 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 210 ]C6 x ((C3 x C3 x C3) : C3)
[ 486, 221 ]C3 x C3 x C9 x S3
[ 486, 223 ]C3 x (((C3 x C3) : C3) x S3)
[ 486, 225 ]C3 x ((C9 : C3) x S3)
[ 486, 228 ]C3 x C9 x ((C3 x C3) : C2)
[ 486, 230 ]C3 x C3 x (((C3 x C3) : C3) : C2)
[ 486, 231 ]((C3 x C3) : C3) x ((C3 x C3) : C2)
[ 486, 233 ](C9 : C3) x ((C3 x C3) : C2)
[ 486, 243 ]C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 486, 248 ](C3 x C3 x ((C3 x C3) : C3)) : C2
[ 486, 251 ]C3 x C6 x ((C3 x C3) : C3)
[ 486, 252 ]C3 x C6 x (C9 : C3)
[ 486, 256 ]C3 x C3 x C3 x C3 x S3
[ 486, 257 ]C3 x C3 x C3 x ((C3 x C3) : C2)
[ 486, 258 ]C3 x C3 x ((C3 x C3 x C3) : C2)
[ 486, 261 ]C6 x C3 x C3 x C3 x C3
[ 540, 88 ]C3 x C3 x A5
[ 648, 128 ]C4 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 129 ]((C3 x C3 x C3) : C3) : D8
[ 648, 160 ]((C3 x C3 x C3) : C3) : D8
[ 648, 219 ]D8 x ((C3 x C3 x C3) : C3)
[ 648, 266 ](((C2 x C2) : ((C3 x C3) : C3)) : C2) : C3
[ 648, 292 ](C2 x C2 x (((C3 x C3) : C3) : C2)) : C3
[ 648, 320 ]C2 x ((C2 x C2) : ((C3 x C3 x C3) : C3))
[ 648, 328 ]C2 x C2 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 408 ](C3 : C4) x (((C3 x C3) : C3) : C2)
[ 648, 410 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 412 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 464 ]((C3 x C3) : C3) x ((C6 x C2) : C2)
[ 648, 468 ](C9 : C3) x ((C6 x C2) : C2)
[ 648, 513 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 542 ]C9 x ((S3 x S3) : C2)
[ 648, 557 ]((C3 x C3) : C3) x S4
[ 648, 558 ](C9 : C3) x S4
[ 648, 575 ](((C3 x C3) : C3) x A4) : C2
[ 648, 592 ]A4 x (((C3 x C3) : C3) : C2)
[ 648, 608 ]C2 x (S3 x (((C3 x C3) : C3) : C2))
[ 648, 631 ]C2 x C6 x (((C3 x C3) : C3) : C2)
[ 648, 646 ]C3 x C3 x ((C3 : C4) x S3)
[ 648, 648 ]C3 x C3 x ((C6 x S3) : C2)
[ 648, 649 ]C3 x C3 x ((C6 x S3) : C2)
[ 648, 683 ]C3 x C3 x C3 x ((C6 x C2) : C2)
[ 648, 688 ]C3 x C3 x ((C6 x C6) : C2)
[ 648, 703 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C2
[ 648, 704 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C2
[ 648, 705 ](S3 x S3 x S3) : C3
[ 648, 706 ]C2 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 648, 713 ]C3 x (((C3 x C3) : C4) x S3)
[ 648, 714 ]((C3 x C3 x C3) : C4) x S3
[ 648, 718 ]C3 x C3 x ((S3 x S3) : C2)
[ 648, 719 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 720 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 721 ](C3 x C3 x C3 x C3) : D8
[ 648, 722 ](C3 x C3 x C3 x C3) : D8
[ 648, 723 ](C3 x C3 x C3 x C3) : D8
[ 648, 731 ]C3 x S3 x S3 x S3
[ 648, 733 ]S3 x ((C3 x C3 x C3) : (C2 x C2))
[ 648, 735 ]C3 x C3 x C3 x S4
[ 648, 736 ]C3 x C3 x ((C3 x A4) : C2)
[ 648, 739 ]C3 x C3 x A4 x S3
[ 648, 742 ]C3 x C6 x ((C3 x C3) : C4)
[ 648, 743 ]C6 x ((C3 x C3 x C3) : C4)
[ 648, 746 ]C3 x C6 x S3 x S3
[ 648, 748 ]C6 x ((C3 x C3 x C3) : (C2 x C2))
[ 648, 753 ]C3 x C6 x C6 x S3
[ 720, 763 ]S6
[ 720, 767 ]S5 x S3
[ 720, 769 ]C6 x S5
[ 729, 149 ](C3 x C3 x ((C3 x C3) : C3)) : C3
[ 729, 150 ](C3 x C3 x (C9 : C3)) : C3
[ 729, 167 ]((C3 x C3) . ((C3 x C3) : C3) = (C3 x C3 x C3) . (C3 x C3)) : C3
[ 729, 168 ](C3 x C3 x (C9 : C3)) : C3
[ 729, 276 ]C9 x ((C3 x C3 x C3) : C3)
[ 729, 290 ]((C3 x ((C3 x C3) : C3)) : C3) : C3
[ 729, 302 ]((C3 x (C9 : C3)) : C3) : C3
[ 729, 303 ]((C3 x ((C3 x C3) : C3)) : C3) : C3
[ 729, 325 ](((C9 x C3) : C3) : C3) : C3
[ 729, 339 ](((C9 x C3) : C3) : C3) : C3
[ 729, 341 ]((C9 : C3) : C9) : C3
[ 729, 344 ]((C9 x C3 x C3) : C3) : C3
[ 729, 354 ]((C9 : C3) : C9) : C3
[ 729, 358 ](((C9 x C3) : C3) : C3) : C3
[ 729, 453 ]((C3 x C3) : C3) x ((C3 x C3) : C3)
[ 729, 455 ](C9 : C3) x ((C3 x C3) : C3)
[ 729, 458 ](C9 : C3) x (C9 : C3)
[ 729, 479 ]C3 x C3 x ((C3 x C3 x C3) : C3)
[ 729, 498 ]C3 x C3 x C3 x ((C3 x C3) : C3)
[ 729, 499 ]C3 x C3 x C3 x (C9 : C3)
[ 729, 504 ]C3 x C3 x C3 x C3 x C3 x C3
[ 810, 101 ](C3 x C3 x C3 x C3) : D10
[ 810, 103 ]C2 x ((C3 x C3 x C3 x C3) : C5)
[ 972, 301 ]((C3 x C3 x C3) : C3) x (C3 : C4)
[ 972, 350 ](C3 x ((C3 x C3 x C3) : C3)) : C4
[ 972, 436 ]C3 x (((C3 x C3 x C3) : C3) : (C2 x C2))
[ 972, 437 ]S3 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 455 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 972, 525 ]((C3 x C3 x C3) : C3) x A4
[ 972, 616 ]C6 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 618 ]C2 x (((C3 x C3 x C3) : C3) x S3)
[ 972, 667 ]C2 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)
[ 972, 711 ]C2 x C6 x ((C3 x C3 x C3) : C3)
[ 972, 757 ]((C3 x C3 x C3) : (C2 x C2)) : C9
[ 972, 760 ]((C3 x C3) : C3) x ((C3 x C3) : C4)
[ 972, 761 ](C9 : C3) x ((C3 x C3) : C4)
[ 972, 766 ]C9 x ((C3 x C3 x C3) : C4)
[ 972, 772 ](C3 x C3 x ((C3 x C3) : C3)) : C4
[ 972, 779 ]C3 x C9 x S3 x S3
[ 972, 782 ]((C3 x C3) : C3) x S3 x S3
[ 972, 784 ](C9 : C3) x S3 x S3
[ 972, 791 ]C3 x (S3 x (((C3 x C3) : C3) : C2))
[ 972, 797 ]C9 x ((C3 x C3 x C3) : (C2 x C2))
[ 972, 807 ]S3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 972, 810 ]((C3 x C3) : C2) x (((C3 x C3) : C3) : C2)
[ 972, 817 ](C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2)
[ 972, 838 ]C6 x (((C3 x C3) : C3) x S3)
[ 972, 840 ]C6 x ((C9 : C3) x S3)
[ 972, 845 ]C3 x C6 x (((C3 x C3) : C3) : C2)
[ 972, 858 ]C6 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 972, 877 ]C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 972, 878 ]C3 x C3 x C3 x ((C3 x C3) : C4)
[ 972, 879 ]C3 x C3 x ((C3 x C3 x C3) : C4)
[ 972, 880 ]C3 x ((C3 x C3 x C3 x C3) : C4)
[ 972, 884 ]C3 x C3 x C3 x S3 x S3
[ 972, 885 ]C3 x C3 x (((C3 x C3) : C2) x S3)
[ 972, 886 ]C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 972, 889 ]C3 x ((C3 x C3 x C3 x C3) : (C2 x C2))
[ 972, 895 ]C3 x C3 x C3 x C6 x S3
[ 972, 896 ]C3 x C3 x C6 x ((C3 x C3) : C2)
[ 1080, 260 ]C3 . A6
[ 1080, 487 ]C3 x A6
[ 1080, 489 ]C3 x (A5 : S3)
[ 1080, 490 ]C3 x C3 x S5
[ 1080, 492 ]C3 x A5 x S3
[ 1215, 69 ]C3 x ((C3 x C3 x C3 x C3) : C5)
[ 1296, 1067 ]D8 x (((C3 x C3 x C3) : C3) : C2)
[ 1296, 1827 ]C2 x ((((C2 x C2) : ((C3 x C3) : C3)) : C2) : C3)
[ 1296, 2452 ]((C6 x C2) : C2) x (((C3 x C3) : C3) : C2)
[ 1296, 2926 ](((C3 x C3) : C3) : C2) x S4
[ 1296, 3338 ]C3 x C3 x (S3 x ((C6 x C2) : C2))
[ 1296, 3490 ]((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) : C2
[ 1296, 3493 ]C2 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1296, 3525 ]C3 x (((S3 x S3) : C2) x S3)
[ 1296, 3526 ]((C3 x C3 x C3) : D8) x S3
[ 1296, 3545 ]C3 x C3 x S3 x S4
[ 1296, 3569 ]C3 x C6 x ((S3 x S3) : C2)
[ 1296, 3570 ]C6 x ((C3 x C3 x C3) : D8)
[ 1458, 479 ]C3 x C6 x ((C3 x C3 x C3) : C3)
[ 1458, 806 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 837 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 838 ](((C3 x (C9 : C3)) : C3) : C3) : C2
[ 1458, 1064 ]C9 x (((C3 x C3 x C3) : C3) : C2)
[ 1458, 1107 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1108 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1110 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1111 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1113 ](((C3 x ((C3 x C3) : C3)) : C3) : C3) : C2
[ 1458, 1160 ]((C3 x C3 x ((C3 x C3) : C3)) : C3) : C2
[ 1458, 1242 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1243 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1278 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1305 ]((((C9 x C3) : C3) : C3) : C3) : C2
[ 1458, 1572 ](((C3 x C3) : C3) x ((C3 x C3) : C3)) : C2
[ 1458, 1574 ](((C3 x C3) : C3) : C2) x ((C3 x C3) : C3)
[ 1458, 1576 ](((C3 x C3) : C3) x ((C3 x C3) : C3)) : C2
[ 1458, 1584 ](C9 : C3) x (((C3 x C3) : C3) : C2)
[ 1458, 1593 ]((C9 : C3) x (C9 : C3)) : C2
[ 1458, 1642 ]C3 x (S3 x ((C3 x C3 x C3) : C3))
[ 1458, 1643 ]((C3 x C3) : C2) x ((C3 x C3 x C3) : C3)
[ 1458, 1647 ]C3 x C3 x (((C3 x C3 x C3) : C3) : C2)
[ 1458, 1648 ]C3 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)
[ 1458, 1649 ](C3 x C3 x ((C3 x C3 x C3) : C3)) : C2
[ 1458, 1754 ]C3 x (((C3 x C3) : C3) x ((C3 x C3) : C2))
[ 1458, 1755 ]C3 x C3 x (((C3 x C3) : C3) x S3)
[ 1458, 1759 ]C3 x ((C3 x C3 x ((C3 x C3) : C3)) : C2)
[ 1458, 1761 ]C3 x C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 1458, 1762 ]C3 x C3 x C3 x (((C3 x C3) : C3) : C2)
[ 1458, 1763 ]C3 x C3 x ((C9 : C3) x S3)
[ 1458, 1765 ]C3 x (((C3 x C3) : C2) x (C9 : C3))
[ 1458, 1793 ]C3 x C3 x C3 x C3 x C3 x S3
[ 1458, 1794 ]C3 x C3 x C3 x C3 x ((C3 x C3) : C2)
[ 1458, 1798 ]C3 x C3 x C3 x ((C3 x C3 x C3) : C2)
[ 1620, 421 ](C3 x C3 x C3 x C3) : (C5 : C4)
[ 1620, 424 ]C2 x ((C3 x C3 x C3 x C3) : D10)
[ 1944, 1252 ](C3 : C4) x (((C3 x C3 x C3) : C3) : C2)
[ 1944, 1254 ](C3 x ((C3 x C3 x C3) : C3)) : D8
[ 1944, 1256 ](C3 x ((C3 x C3 x C3) : C3)) : D8
[ 1944, 1847 ]((C3 x C3 x C3) : C3) x ((C6 x C2) : C2)
[ 1944, 2087 ](C3 x ((C3 x C3 x C3) : C3)) : D8
[ 1944, 2352 ]((C3 x C3 x C3) : C3) x S4
[ 1944, 2421 ]((((C3 x C3) : C3) x A4) : C2) : C3
[ 1944, 2544 ]A4 x (((C3 x C3 x C3) : C3) : C2)
[ 1944, 2692 ]C2 x (S3 x (((C3 x C3 x C3) : C3) : C2))
[ 1944, 2871 ]C2 x C6 x (((C3 x C3 x C3) : C3) : C2)
[ 1944, 3455 ](((C3 x C3 x C3) : (C2 x C2)) : C9) : C2
[ 1944, 3491 ]((C3 x C3) : C4) x (((C3 x C3) : C3) : C2)
[ 1944, 3502 ]((C3 x C3) : C3) x ((S3 x S3) : C2)
[ 1944, 3503 ](C9 : C3) x ((S3 x S3) : C2)
[ 1944, 3505 ]C9 x ((C3 x C3 x C3) : D8)
[ 1944, 3519 ](C3 x C3 x ((C3 x C3) : C3)) : D8
[ 1944, 3531 ](C3 x C3 x ((C3 x C3) : C3)) : D8
[ 1944, 3571 ]S3 x S3 x (((C3 x C3) : C3) : C2)
[ 1944, 3702 ]C6 x (S3 x (((C3 x C3) : C3) : C2))
[ 1944, 3876 ]C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1944, 3877 ](C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2
[ 1944, 3878 ]C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1944, 3880 ]C3 x ((S3 x S3 x S3) : C3)
[ 1944, 3882 ]S3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1944, 3883 ]C6 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1944, 3894 ]C3 x C3 x (((C3 x C3) : C4) x S3)
[ 1944, 3895 ]C3 x (((C3 x C3 x C3) : C4) x S3)
[ 1944, 3907 ]C3 x C3 x C3 x ((S3 x S3) : C2)
[ 1944, 3908 ]C3 x C3 x ((C3 x C3 x C3) : D8)
[ 1944, 3909 ]C3 x C3 x ((C3 x C3 x C3) : D8)
[ 1944, 3910 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3911 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3912 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3932 ]C3 x C3 x S3 x S3 x S3
[ 1944, 3934 ]C3 x (((C3 x C3 x C3) : (C2 x C2)) x S3)
[ 1944, 3952 ]C3 x C6 x ((C3 x C3 x C3) : C4)
[ 1944, 3957 ]C3 x C3 x C6 x S3 x S3
[ 1944, 3959 ]C3 x C6 x ((C3 x C3 x C3) : (C2 x C2))
[ 2160, "C3 x S6" ]
[ 2160, "C3 x S5 x S3" ]
[ 2187, "C3 x C3 x C3 x ((C3 x C3 x C3) : C3)" ]
[ 2187, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : C3" ]
[ 2187, "(((C3 x ((C3 x C3) : C3)) : C3) : C3) : C3" ]
[ 2187, "((C3 x C3) : C3) x ((C3 x C3 x C3) : C3)" ]
[ 2187, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : C3" ]
[ 2187, "(C9 : C3) x ((C3 x C3 x C3) : C3)" ]
[ 2187, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : C3" ]
[ 2187, "(((C3 x ((C3 x C3) : C3)) : C3) : C3) : C3" ]
[ 2187, "(((C3 x ((C3 x C3) : C3)) : C3) : C3) : C3" ]
[ 2430, "((C3 x C3 x C3 x C3) : C5) x S3" ]
[ 2430, "(C3 x C3 x C3 x C3 x C3) : D10" ]
[ 2430, "C3 x ((C3 x C3 x C3 x C3) : D10)" ]
[ 2430, "C6 x ((C3 x C3 x C3 x C3) : C5)" ]
[ 2520, "A7" ]
[ 2916, "C3 x C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 2916, "((C3 x C3 x C3) : (C2 x C2)) x ((C3 x C3) : C3)" ]
[ 2916, "C3 x C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 2916, "(((C3 x C3) : C3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 2916, "((C3 x C3 x C3) : (C2 x C2)) x (C9 : C3)" ]
[ 2916, "(C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3" ]
[ 2916, "C3 x C3 x C3 x C3 x S3 x S3" ]
[ 2916, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2)" ]
[ 2916, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3) : C2)" ]
[ 2916, "C3 x (S3 x ((C3 x C3) : C3) x S3)" ]
[ 2916, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : (C2 x C2)" ]
[ 2916, "((C3 x C3) : C3) x ((C3 x C3 x C3) : C4)" ]
[ 2916, "S3 x ((C3 x C3 x C3) : C3) x S3" ]
[ 2916, "C3 x ((((C3 x C3) : C3) : C2) x ((C3 x C3) : C2))" ]
[ 2916, "C3 x C3 x C3 x ((C3 x C3 x C3) : C4)" ]
[ 2916, "C3 x ((C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2))" ]
[ 2916, "(((C3 x C3 x C3) : (C2 x C2)) : C9) : C3" ]
[ 2916, "C3 x ((((C3 x C3 x C3) : C3) : C2) x S3)" ]
[ 2916, "((C3 x ((C3 x C3 x C3) : C3)) : C2) x S3" ]
[ 2916, "C3 x (((C3 x ((C3 x C3) : C3)) : C2) x S3)" ]
[ 2916, "C3 x C3 x ((((C3 x C3) : C3) : C2) x S3)" ]
[ 2916, "C9 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : (C2 x C2)" ]
[ 2916, "C3 x (S3 x S3 x (C9 : C3))" ]
[ 2916, "((C3 x C3 x C3) : C4) x (C9 : C3)" ]
[ 2916, "C3 x C3 x C3 x (S3 x ((C3 x C3) : C2))" ]
[ 2916, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : C4" ]
[ 2916, "C3 x C3 x ((C3 x C3 x C3 x C3) : C4)" ]
[ 2916, "((C3 x C3 x C3) : C3) x ((C3 x C3) : C4)" ]
[ 2916, "C3 x C3 x ((C3 x C3 x C3 x C3) : (C2 x C2))" ]
[ 2916, "(((C3 x C3 x C3) : (C2 x C2)) : C9) : C3" ]
[ 2916, "(((C3 x ((C3 x C3) : C3)) : C3) : C3) : (C2 x C2)" ]
[ 2916, "C6 x (S3 x ((C3 x C3 x C3) : C3))" ]
[ 2916, "C3 x C6 x (((C3 x C3 x C3) : C3) : C2)" ]
[ 2916, "C6 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)" ]
[ 2916, "((C3 x C3 x C3 x C3 x C3) : C3) : (C2 x C2)" ]
[ 3240, "C2 x ((C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 3645, "C3 x C3 x ((C3 x C3 x C3 x C3) : C5)" ]
[ 3888, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x S3" ]
[ 3888, "C6 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 3888, "C3 x (((C3 x C3 x C3) : D8) x S3)" ]
[ 3888, "((S3 x S3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 3888, "S4 x (((C3 x C3 x C3) : C3) : C2)" ]
[ 3888, "((C6 x C2) : C2) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 3888, "C3 x C3 x (((S3 x S3) : C2) x S3)" ]
[ 3888, "C3 x C6 x ((C3 x C3 x C3) : D8)" ]
[ 3888, "C3 x (((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) : C2)" ]
[ 4374, "C3 x C3 x C3 x (((C3 x C3 x C3) : C3) : C2)" ]
[ 4374, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : C2" ]
[ 4374, "C3 x (((C3 x C3) : C2) x ((C3 x C3 x C3) : C3))" ]
[ 4374, "C3 x ((C3 x C3 x ((C3 x C3 x C3) : C3)) : C2)" ]
[ 4374, "(((C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C2" ]
[ 4374, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3) : C3)" ]
[ 4374, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C2" ]
[ 4374, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C3)" ]
[ 4374, "((((C3 x C3) : C3) x ((C3 x C3) : C3)) : C3) : C2" ]
[ 4374, "((C3 x C3 x C3 x C3 x C3 x C3) : C3) : C2" ]
[ 4374, "C3 x C3 x (((C3 x C3 x C3) : C3) x S3)" ]
[ 4374, "C3 x C3 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)" ]
[ 4374, "(((C9 : C3) x ((C3 x C3) : C3)) : C3) : C2" ]
[ 4374, "((((C9 x C3 x C3) : C3) : C3) : C3) : C2" ]
[ 4374, "(((C3 x C3 x C3) : C3) : C2) x (C9 : C3)" ]
[ 4374, "(((((C9 x C3) : C3) : C3) : C3) : C3) : C2" ]
[ 4374, "((((C3 x C3) : C3) x ((C3 x C3) : C3)) : C3) : C2" ]
[ 4374, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C2" ]
[ 4374, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C2" ]
[ 4374, "(((((C9 x C3) : C3) : C3) : C3) : C3) : C2" ]
[ 4860, "(C3 x C3 x C3 x C3) : A5" ]
[ 4860, "C3 x ((C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 4860, "((C3 x C3 x C3 x C3) : D10) x S3" ]
[ 4860, "(C3 x C3 x C3 x C3 x C3) : (C5 : C4)" ]
[ 4860, "C6 x ((C3 x C3 x C3 x C3) : D10)" ]
[ 5040, "S7" ]
[ 5103, "(C3 x C3 x C3 x C3 x C3 x C3) : C7" ]
[ 5832, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 5832, "C3 x C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 5832, "C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) x S3)" ]
[ 5832, "C3 x ((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2)" ]
[ 5832, "((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2" ]
[ 5832, "((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2" ]
[ 5832, "((C3 x C3 x C3) : D8) x ((C3 x C3) : C3)" ]
[ 5832, "(C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)) : C3" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C3 x C3 x (S3 x ((C3 x C3 x C3) : (C2 x C2)))" ]
[ 5832, "C3 x C3 x C3 x S3 x S3 x S3" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C3 x C3 x C3 x ((C3 x C3 x C3) : D8)" ]
[ 5832, "C3 x (S3 x (((C3 x C3) : C3) : C2) x S3)" ]
[ 5832, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C4)" ]
[ 5832, "S3 x (((C3 x C3 x C3) : C3) : C2) x S3" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C9 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 5832, "((C3 x C3 x C3) : D8) x (C9 : C3)" ]
[ 5832, "((((C3 x C3 x C3) : (C2 x C2)) : C9) : C3) : C2" ]
[ 5832, "C3 x C3 x ((C3 x C3 x C3 x C3) : D8)" ]
[ 5832, "C3 x C3 x ((C3 x C3 x C3 x C3) : D8)" ]
[ 5832, "C3 x C3 x ((C3 x C3 x C3 x C3) : D8)" ]
[ 5832, "C3 x C3 x (((C3 x C3 x C3) : C4) x S3)" ]
[ 5832, "C3 x C6 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 5832, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3) : C4)" ]
[ 5832, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : D8" ]
[ 5832, "(C3 x C3 x ((C3 x C3 x C3) : C3)) : D8" ]
[ 5832, "((S3 x S3) : C2) x ((C3 x C3 x C3) : C3)" ]
[ 5832, "C6 x (S3 x (((C3 x C3 x C3) : C3) : C2))" ]
[ 6561, "((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)" ]
[ 7290, "C3 x C3 x ((C3 x C3 x C3 x C3) : D10)" ]
[ 7290, "C3 x (((C3 x C3 x C3 x C3) : C5) x S3)" ]
[ 7290, "C3 x ((C3 x C3 x C3 x C3 x C3) : D10)" ]
[ 8748, "((C3 x C3 x C3) : (C2 x C2)) x ((C3 x C3 x C3) : C3)" ]
[ 8748, "C3 x C3 x C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 8748, "(((C3 x C3 x C3) : (C2 x C2)) : C3) x ((C3 x C3) : C3)" ]
[ 8748, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 8748, "(C3 x C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3" ]
[ 8748, "(((C3 x C3 x C3) : (C2 x C2)) : C3) x (C9 : C3)" ]
[ 8748, "(((C3 x C3 x C3) : (C2 x C2)) x ((C3 x C3) : C3)) : C3" ]
[ 8748, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : C4" ]
[ 8748, "((((C3 x C3) : C3) x ((C3 x C3) : C3)) : C3) : (C2 x C2)" ]
[ 8748, "C3 x ((((C3 x C3 x C3) : C3) : C2) x ((C3 x C3) : C2))" ]
[ 8748, "C3 x ((C3 x C3 x ((C3 x C3 x C3) : C3)) : (C2 x C2))" ]
[ 8748, "((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C4)" ]
[ 8748, "(C3 x C3 x C3 x ((C3 x C3 x C3) : C3)) : C4" ]
[ 8748, "(C3 x C3 x C3 x ((C3 x C3 x C3) : C3)) : (C2 x C2)" ]
[ 8748, "C3 x (S3 x ((C3 x C3 x C3) : C3) x S3)" ]
[ 8748, "(((C3 x C3 x C3) : C3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 8748, "(C3 x C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C3" ]
[ 8748, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : (C2 x C2)" ]
[ 8748, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : C4" ]
[ 8748, "C3 x C3 x ((((C3 x C3 x C3) : C3) : C2) x S3)" ]
[ 8748, "C3 x (((C3 x ((C3 x C3 x C3) : C3)) : C2) x S3)" ]
[ 8748, "((C3 x C3 x C3 x C3 x C3 x C3) : C3) : (C2 x C2)" ]
[ 9720, "(C3 x C3 x C3 x C3) : S5" ]
[ 9720, "C2 x ((C3 x C3 x C3 x C3) : A5)" ]
[ 9720, "((C3 x C3 x C3 x C3) : (C5 : C4)) x S3" ]
[ 9720, "C6 x ((C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 10206, "(C3 x C3 x C3 x C3 x C3 x C3) : D14" ]
[ 11664, "((C3 x C3 x C3) : D8) x (((C3 x C3) : C3) : C2)" ]
[ 11664, "C3 x (((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x S3)" ]
[ 11664, "(((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2) : C2" ]
[ 11664, "C3 x C3 x (((C3 x C3 x C3) : D8) x S3)" ]
[ 11664, "C3 x C6 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 11664, "((S3 x S3) : C2) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 13122, "(((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C2" ]
[ 13122, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C3)" ]
[ 13122, "(((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C2" ]
[ 14580, "C3 x ((C3 x C3 x C3 x C3) : A5)" ]
[ 14580, "(C3 x C3 x C3 x C3 x C3) : A5" ]
[ 14580, "C3 x C3 x ((C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 14580, "C3 x (((C3 x C3 x C3 x C3) : D10) x S3)" ]
[ 14580, "C3 x ((C3 x C3 x C3 x C3 x C3) : (C5 : C4))" ]
[ 15309, "((C3 x C3 x C3 x C3 x C3 x C3) : C7) : C3" ]
[ 17496, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 17496, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x ((C3 x C3) : C3)" ]
[ 17496, "(((C3 x C3) : C3) : C2) x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 17496, "C3 x C3 x C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 17496, "((((C3 x C3 x C3) : (C2 x C2)) : C3) x ((C3 x C3) : C3)) : C2" ]
[ 17496, "((((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : (C2 x C2))) : C3" ]
[ 17496, "(((C3 x ((C3 x C3 x C3) : C3)) : C3) : C3) : D8" ]
[ 17496, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x (C9 : C3)" ]
[ 17496, "(((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C3) : C2) : C3" ]
[ 17496, "C3 x C3 x ((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2)" ]
[ 17496, "C3 x (S3 x (((C3 x C3 x C3) : C3) : C2) x S3)" ]
[ 17496, "(((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C3) : C2) : C3" ]
[ 17496, "C3 x C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) x S3)" ]
[ 17496, "((C3 x C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2" ]
[ 17496, "(C3 x C3 x C3 x ((C3 x C3 x C3) : C3)) : D8" ]
[ 17496, "((C3 x C3 x C3) : D8) x ((C3 x C3 x C3) : C3)" ]
[ 17496, "(((C3 x C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C4)" ]
[ 17496, "(C3 x C3 x C3 x ((C3 x C3 x C3) : C3)) : D8" ]
[ 17496, "(C3 x C3 x C3 x ((C3 x C3 x C3) : C3)) : D8" ]
[ 17496, "((C3 x C3 x ((C3 x C3 x C3) : C3)) : C3) : D8" ]
[ 19440, "C2 x ((C3 x C3 x C3 x C3) : S5)" ]
[ 26244, "(((C3 x C3 x C3) : (C2 x C2)) : C3) x ((C3 x C3 x C3) : C3)" ]
[ 26244, "(((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C4" ]
[ 26244, "(((C3 x C3 x C3) : C3) : C2) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 26244, "(((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : (C2 x C2)" ]
[ 29160, "C3 x ((C3 x C3 x C3 x C3) : S5)" ]
[ 29160, "((C3 x C3 x C3 x C3) : A5) x S3" ]
[ 29160, "C3 : ((C3 x C3 x C3 x C3) : S5)" ]
[ 29160, "(C3 x C3 x C3 x C3 x C3) : S5" ]
[ 29160, "C6 x ((C3 x C3 x C3 x C3) : A5)" ]
[ 29160, "C3 x (((C3 x C3 x C3 x C3) : (C5 : C4)) x S3)" ]
[ 30618, "(((C3 x C3 x C3 x C3 x C3 x C3) : C7) : C3) : C2" ]
[ 34992, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 34992, "(((C3 x C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2) : C2" ]
[ 34992, "((C3 x C3 x C3) : D8) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 34992, "C3 x C3 x (((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x S3)" ]
[ 43740, "C3 x C3 x ((C3 x C3 x C3 x C3) : A5)" ]
[ 43740, "(C3 x C3 x C3 x C3 x C3 x C3) : A5" ]
[ 52488, "(((((C3 x C3 x C3) : (C2 x C2)) : C3) x ((C3 x C3) : C3)) : C2) : C3" ]
[ 52488, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x ((C3 x C3 x C3) : C3)" ]
[ 52488, "(((C3 x C3 x C3) : C3) : C2) x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 52488, "(((C3 x C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : D8" ]
[ 58320, "((C3 x C3 x C3 x C3) : S5) x S3" ]
[ 58320, "C6 x ((C3 x C3 x C3 x C3) : S5)" ]
[ 87480, "(C3 x C3 x C3 x C3 x C3) : A6" ]
[ 87480, "C3 x (C3 : ((C3 x C3 x C3 x C3) : S5))" ]
[ 87480, "C3 x (((C3 x C3 x C3 x C3) : A5) x S3)" ]
[ 87480, "C3 x C3 x ((C3 x C3 x C3 x C3) : S5)" ]
[ 87480, "(C3 x C3 x C3 x C3 x C3 x C3) : S5" ]
[ 104976, "((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 122472, "(C3 x C3 x C3 x C3 x C3 x C3) : PSL(3,2)" ]
[ 174960, "(C3 x C3 x C3 x C3 x C3) : S6" ]
[ 174960, "C3 x (((C3 x C3 x C3 x C3) : S5) x S3)" ]
[ 262440, "(C3 x C3 x C3 x C3 x C3 x C3) : A6" ]
[ 524880, "(C3 x C3 x C3 x C3 x C3 x C3) : S6" ]
[ 1837080, "(C3 x C3 x C3 x C3 x C3 x C3) : A7" ]
[ 3674160, "(C3 x C3 x C3 x C3 x C3 x C3) : S7" ]



subgroups of Aut(X_2):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 2 ]C4 x C2
[ 8, 5 ]C2 x C2 x C2
[ 8, 3 ]D8
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 12, 4 ]D12
[ 12, 3 ]A4
[ 12, 5 ]C6 x C2
[ 16, 10 ]C4 x C2 x C2
[ 16, 2 ]C4 x C4
[ 16, 4 ]C4 : C4
[ 16, 11 ]C2 x D8
[ 16, 3 ](C4 x C2) : C2
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 18, 4 ](C3 x C3) : C2
[ 18, 2 ]C18
[ 24, 7 ]C2 x (C3 : C4)
[ 24, 15 ]C6 x C2 x C2
[ 24, 5 ]C4 x S3
[ 24, 14 ]C2 x C2 x S3
[ 24, 8 ](C6 x C2) : C2
[ 24, 9 ]C12 x C2
[ 24, 12 ]S4
[ 24, 13 ]C2 x A4
[ 24, 10 ]C3 x D8
[ 24, 6 ]D24
[ 27, 3 ](C3 x C3) : C3
[ 27, 5 ]C3 x C3 x C3
[ 27, 2 ]C9 x C3
[ 27, 4 ]C9 : C3
[ 32, 25 ]C4 x D8
[ 36, 8 ]C12 x C3
[ 36, 11 ]C3 x A4
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 12 ]C6 x S3
[ 36, 14 ]C6 x C6
[ 36, 10 ]S3 x S3
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 2 ]C36
[ 36, 9 ](C3 x C3) : C4
[ 36, 7 ](C3 x C3) : C4
[ 48, 22 ]C3 x (C4 : C4)
[ 48, 11 ]C4 x (C3 : C4)
[ 48, 19 ](C6 x C2) : C4
[ 48, 12 ](C3 : C4) : C4
[ 48, 30 ]A4 : C4
[ 48, 31 ]C4 x A4
[ 48, 21 ]C3 x ((C4 x C2) : C2)
[ 48, 35 ]C2 x C4 x S3
[ 48, 38 ]D8 x S3
[ 48, 44 ]C12 x C2 x C2
[ 48, 45 ]C6 x D8
[ 48, 43 ]C2 x ((C6 x C2) : C2)
[ 48, 14 ](C12 x C2) : C2
[ 48, 48 ]C2 x S4
[ 48, 20 ]C12 x C4
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 15 ]C6 x C3 x C3
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 12 ]C3 x C3 x S3
[ 54, 14 ](C3 x C3 x C3) : C2
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 4 ]C9 x S3
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 9 ]C18 x C3
[ 72, 27 ]C12 x S3
[ 72, 29 ]C6 x (C3 : C4)
[ 72, 20 ](C3 : C4) x S3
[ 72, 36 ]C12 x C6
[ 72, 40 ](S3 x S3) : C2
[ 72, 21 ](C3 x C3) : (C4 x C2)
[ 72, 48 ]C2 x C6 x S3
[ 72, 47 ]C6 x A4
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 46 ]C2 x S3 x S3
[ 72, 50 ]C6 x C6 x C2
[ 72, 42 ]C3 x S4
[ 72, 28 ]C3 x D24
[ 72, 44 ]A4 x S3
[ 72, 35 ](C6 x C6) : C2
[ 72, 23 ](C6 x S3) : C2
[ 72, 37 ]C3 x C3 x D8
[ 72, 22 ](C6 x S3) : C2
[ 72, 45 ]C2 x ((C3 x C3) : C4)
[ 72, 43 ](C3 x A4) : C2
[ 72, 32 ]C4 x ((C3 x C3) : C2)
[ 81, 7 ](C3 x C3 x C3) : C3
[ 81, 13 ]C3 x (C9 : C3)
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 81, 11 ]C9 x C3 x C3
[ 81, 3 ](C9 x C3) : C3
[ 96, 135 ]C4 x ((C6 x C2) : C2)
[ 96, 186 ]C4 x S4
[ 96, 165 ]C12 x D8
[ 108, 38 ]C3 x S3 x S3
[ 108, 45 ]C6 x C6 x C3
[ 108, 42 ]C3 x C6 x S3
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 35 ]C12 x C3 x C3
[ 108, 14 ]C4 x (C9 : C3)
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 33 ]C3 x ((C3 x C3) : C4)
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 37 ](C3 x C3 x C3) : C4
[ 108, 30 ]C2 x C2 x ((C3 x C3) : C3)
[ 108, 40 ](C3 x C3 x C3) : (C2 x C2)
[ 108, 41 ]C3 x C3 x A4
[ 108, 12 ]C36 x C3
[ 108, 39 ]S3 x ((C3 x C3) : C2)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 144, 132 ]C4 x ((C3 x C3) : C4)
[ 144, 115 ](C3 x C3) : ((C4 x C2) : C2)
[ 144, 143 ]C4 x S3 x S3
[ 144, 167 ]C6 x ((C6 x C2) : C2)
[ 144, 116 ](C3 x C3) : (C4 : C4)
[ 144, 183 ]S4 x S3
[ 144, 186 ]C2 x ((S3 x S3) : C2)
[ 144, 159 ]C2 x C12 x S3
[ 144, 188 ]C6 x S4
[ 144, 79 ]C3 x ((C12 x C2) : C2)
[ 144, 123 ]C3 x (A4 : C4)
[ 144, 162 ]C3 x S3 x D8
[ 144, 155 ]C12 x A4
[ 144, 77 ]C3 x ((C3 : C4) : C4)
[ 144, 84 ]C3 x ((C6 x C2) : C4)
[ 144, 153 ]S3 x ((C6 x C2) : C2)
[ 144, 178 ]C12 x C6 x C2
[ 144, 76 ]C12 x (C3 : C4)
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 53 ]C3 x ((C3 x C3 x C3) : C2)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 37 ]S3 x (C9 : C3)
[ 162, 35 ]S3 x ((C3 x C3) : C3)
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 162, 55 ]C6 x C3 x C3 x C3
[ 162, 33 ]C3 x C9 x S3
[ 162, 49 ]C6 x (C9 : C3)
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 169 ]C2 x ((C3 x C3 x C3) : C4)
[ 216, 158 ](C3 x C3 x C3) : D8
[ 216, 120 ]C3 x ((C3 x C3) : (C4 x C2))
[ 216, 157 ]C3 x ((S3 x S3) : C2)
[ 216, 170 ]C6 x S3 x S3
[ 216, 172 ]C2 x ((C3 x C3 x C3) : (C2 x C2))
[ 216, 131 ](C3 x C3 x C3) : (C4 x C2)
[ 216, 168 ]C6 x ((C3 x C3) : C4)
[ 216, 141 ]C12 x ((C3 x C3) : C2)
[ 216, 163 ]C3 x C3 x S4
[ 216, 174 ]C6 x C6 x S3
[ 216, 139 ]C3 x C3 x ((C6 x C2) : C2)
[ 216, 166 ]C3 x S3 x A4
[ 216, 122 ]C3 x ((C6 x S3) : C2)
[ 216, 119 ]C3 x ((C3 : C4) x S3)
[ 216, 136 ]C3 x C12 x S3
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 216, 144 ]C3 x ((C6 x C6) : C2)
[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 216, 72 ]((C3 x C3) : C3) : D8
[ 216, 138 ]C3 x C6 x (C3 : C4)
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 121 ]C3 x ((C6 x S3) : C2)
[ 216, 150 ]C12 x C6 x C3
[ 216, 113 ]C2 x C2 x (((C3 x C3) : C3) : C2)
[ 216, 68 ]((C3 x C3) : C3) : D8
[ 216, 162 ]S3 x S3 x S3
[ 216, 156 ]((C3 x C3) : C4) x S3
[ 216, 159 ](C3 x C3 x C3) : D8
[ 216, 77 ]((C3 x C3) : C3) x D8
[ 243, 51 ]C3 x ((C3 x C3 x C3) : C3)
[ 243, 37 ](C3 x C3 x C3 x C3) : C3
[ 243, 35 ]C9 x ((C3 x C3) : C3)
[ 243, 62 ]C3 x C3 x ((C3 x C3) : C3)
[ 243, 38 ]((C9 x C3) : C3) : C3
[ 243, 67 ]C3 x C3 x C3 x C3 x C3
[ 243, 63 ]C3 x C3 x (C9 : C3)
[ 243, 39 ](C3 x (C9 : C3)) : C3
[ 288, 877 ]C4 x ((S3 x S3) : C2)
[ 288, 699 ]C12 x ((C6 x C2) : C2)
[ 288, 897 ]C12 x S4
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 167 ]C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 324, 150 ]C2 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 324, 122 ](((C3 x C3) : C3) : C2) x S3
[ 324, 173 ]C3 x C6 x ((C3 x C3) : C2)
[ 324, 162 ]C3 x ((C3 x C3 x C3) : C4)
[ 324, 166 ]C3 x (S3 x ((C3 x C3) : C2))
[ 324, 170 ](C3 x C3 x C3 x C3) : (C2 x C2)
[ 324, 172 ]C3 x C3 x C6 x S3
[ 324, 161 ]C3 x C3 x ((C3 x C3) : C4)
[ 324, 13 ]((C3 x C3 x C3) : C3) : C4
[ 324, 160 ]((C3 x C3 x C3) : (C2 x C2)) : C3
[ 324, 139 ]C2 x (((C3 x C3) : C3) x S3)
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 324, 31 ]C4 x ((C3 x C3 x C3) : C3)
[ 324, 110 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 152 ]C2 x C6 x ((C3 x C3) : C3)
[ 324, 130 ]((C3 x C3) : C3) x A4
[ 324, 155 ]C3 x C3 x C3 x (C3 : C4)
[ 324, 159 ]C12 x C3 x C3 x C3
[ 324, 99 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 93 ]((C3 x C3) : C3) x (C3 : C4)
[ 324, 156 ]C3 x C3 x ((C3 x C3) : C4)
[ 324, 106 ]C12 x ((C3 x C3) : C3)
[ 324, 107 ]C12 x (C9 : C3)
[ 324, 163 ](C3 x C3 x C3 x C3) : C4
[ 324, 104 ](C3 x ((C3 x C3) : C3)) : C4
[ 432, 690 ]C4 x ((C3 x C3 x C3) : (C2 x C2))
[ 432, 755 ]C2 x ((C3 x C3 x C3) : D8)
[ 432, 279 ]((C3 x C3) : C3) : ((C4 x C2) : C2)
[ 432, 579 ](C3 x C3 x C3) : ((C4 x C2) : C2)
[ 432, 390 ](((C3 x C3) : C3) : C2) x D8
[ 432, 658 ]C3 x (S3 x ((C6 x C2) : C2))
[ 432, 741 ]S3 x ((S3 x S3) : C2)
[ 432, 754 ]C6 x ((S3 x S3) : C2)
[ 432, 745 ]C3 x S4 x S3
[ 432, 581 ](C3 x C3 x C3) : (C4 : C4)
[ 432, 580 ](C3 x C3 x C3) : ((C4 x C2) : C2)
[ 432, 637 ]C4 x ((C3 x C3 x C3) : C4)
[ 432, 543 ]C2 x C2 x (((C3 x C3) : C3) : C4)
[ 432, 648 ]C12 x S3 x S3
[ 432, 701 ]C6 x C12 x S3
[ 432, 630 ]C12 x ((C3 x C3) : C4)
[ 432, 574 ]C3 x ((C3 x C3) : ((C4 x C2) : C2))
[ 432, 276 ]((C3 x C3) : C3) : (C4 : C4)
[ 432, 275 ]C4 x (((C3 x C3) : C3) : C4)
[ 432, 575 ]C3 x ((C3 x C3) : (C4 : C4))
[ 486, 117 ]S3 x ((C3 x C3 x C3) : C3)
[ 486, 143 ]C9 x (((C3 x C3) : C3) : C2)
[ 486, 115 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 230 ]C3 x C3 x (((C3 x C3) : C3) : C2)
[ 486, 166 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 223 ]C3 x (S3 x ((C3 x C3) : C3))
[ 486, 257 ]C3 x C3 x C3 x ((C3 x C3) : C2)
[ 486, 243 ]C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 486, 258 ]C3 x C3 x ((C3 x C3 x C3) : C2)
[ 486, 225 ]C3 x (S3 x (C9 : C3))
[ 486, 256 ]C3 x C3 x C3 x C3 x S3
[ 486, 183 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 486, 231 ]((C3 x C3) : C3) x ((C3 x C3) : C2)
[ 486, 210 ]C6 x ((C3 x C3 x C3) : C3)
[ 486, 251 ]C3 x C6 x ((C3 x C3) : C3)
[ 486, 248 ](C3 x C3 x ((C3 x C3) : C3)) : C2
[ 648, 128 ]C4 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 746 ]C3 x C6 x S3 x S3
[ 648, 733 ]((C3 x C3 x C3) : (C2 x C2)) x S3
[ 648, 631 ]C2 x C6 x (((C3 x C3) : C3) : C2)
[ 648, 596 ]C6 x (((C3 x C3) : C3) : C4)
[ 648, 541 ](((C3 x C3) : C3) : C4) x S3
[ 648, 608 ]C2 x ((((C3 x C3) : C3) : C2) x S3)
[ 648, 731 ]C3 x S3 x S3 x S3
[ 648, 464 ]((C3 x C3) : C3) x ((C6 x C2) : C2)
[ 648, 714 ]S3 x ((C3 x C3 x C3) : C4)
[ 648, 599 ]C2 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 648, 704 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C2
[ 648, 718 ]C3 x C3 x ((S3 x S3) : C2)
[ 648, 721 ](C3 x C3 x C3 x C3) : D8
[ 648, 723 ](C3 x C3 x C3 x C3) : D8
[ 648, 557 ]((C3 x C3) : C3) x S4
[ 648, 479 ]C12 x (((C3 x C3) : C3) : C2)
[ 648, 719 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 680 ]C3 x C3 x C12 x S3
[ 648, 713 ]C3 x (S3 x ((C3 x C3) : C4))
[ 648, 408 ](((C3 x C3) : C3) : C2) x (C3 : C4)
[ 648, 743 ]C6 x ((C3 x C3 x C3) : C4)
[ 648, 647 ]C3 x C3 x ((C3 x C3) : (C4 x C2))
[ 648, 513 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 412 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 592 ](((C3 x C3) : C3) : C2) x A4
[ 648, 720 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 722 ](C3 x C3 x C3 x C3) : D8
[ 648, 646 ]C3 x C3 x ((C3 : C4) x S3)
[ 648, 658 ]C3 x ((C3 x C3 x C3) : (C4 x C2))
[ 648, 685 ]C3 x C12 x ((C3 x C3) : C2)
[ 648, 748 ]C6 x ((C3 x C3 x C3) : (C2 x C2))
[ 648, 410 ](C3 x ((C3 x C3) : C3)) : D8
[ 648, 575 ](((C3 x C3) : C3) x A4) : C2
[ 648, 706 ]C2 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 729, 453 ]((C3 x C3) : C3) x ((C3 x C3) : C3)
[ 729, 290 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 479 ]C3 x C3 x ((C3 x C3 x C3) : C3)
[ 729, 303 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 302 ](C3 x ((C3 x C3 x C3) : C3)) : C3
[ 729, 498 ]C3 x C3 x C3 x ((C3 x C3) : C3)
[ 729, 455 ]((C3 x C3) : C3) x (C9 : C3)
[ 864, 2417 ](((C3 x C3) : C3) : C4) x D8
[ 864, 4251 ]C12 x ((S3 x S3) : C2)
[ 864, 4279 ]C4 x ((C3 x C3 x C3) : D8)
[ 972, 791 ]C3 x ((((C3 x C3) : C3) : C2) x S3)
[ 972, 437 ]S3 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 884 ]C3 x C3 x C3 x S3 x S3
[ 972, 768 ]C3 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 972, 886 ]C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 972, 889 ]C3 x ((C3 x C3 x C3 x C3) : (C2 x C2))
[ 972, 817 ](C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2)
[ 972, 885 ]C3 x C3 x (((C3 x C3) : C2) x S3)
[ 972, 405 ]C9 x (((C3 x C3) : C3) : C4)
[ 972, 807 ]S3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 972, 880 ]C3 x ((C3 x C3 x C3 x C3) : C4)
[ 972, 879 ]C3 x C3 x ((C3 x C3 x C3) : C4)
[ 972, 394 ]C12 x ((C3 x C3 x C3) : C3)
[ 972, 858 ]C6 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 972, 838 ]C6 x (((C3 x C3) : C3) x S3)
[ 972, 877 ]C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 972, 782 ]((C3 x C3) : C3) x S3 x S3
[ 972, 759 ]C3 x C3 x (((C3 x C3) : C3) : C4)
[ 972, 616 ]C6 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 760 ]((C3 x C3) : C3) x ((C3 x C3) : C4)
[ 972, 775 ](C3 x C3 x ((C3 x C3) : C3)) : C4
[ 972, 810 ](((C3 x C3) : C3) : C2) x ((C3 x C3) : C2)
[ 972, 299 ]C3 x (((C3 x C3 x C3) : C3) : C4)
[ 972, 772 ](C3 x C3 x ((C3 x C3) : C3)) : C4
[ 972, 845 ]C3 x C6 x (((C3 x C3) : C3) : C2)
[ 972, 773 ](C3 x C3 x ((C3 x C3) : C3)) : C4
[ 1296, 3303 ]C12 x ((C3 x C3 x C3) : C4)
[ 1296, 3138 ]C3 x ((C3 x C3 x C3) : ((C4 x C2) : C2))
[ 1296, 2915 ](((C3 x C3) : C3) : C4) x A4
[ 1296, 3570 ]C6 x ((C3 x C3 x C3) : D8)
[ 1296, 3091 ]C4 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1296, 3139 ]C3 x ((C3 x C3 x C3) : (C4 : C4))
[ 1296, 1949 ](C3 x ((C3 x C3) : C3)) : (C4 : C4)
[ 1296, 2229 ](C3 x ((C3 x C3) : C3)) : ((C4 x C2) : C2)
[ 1296, 3525 ]C3 x (((S3 x S3) : C2) x S3)
[ 1296, 2926 ](((C3 x C3) : C3) : C2) x S4
[ 1296, 2971 ]C2 x ((((C3 x C3) : C3) : C4) x S3)
[ 1296, 3370 ]C12 x ((C3 x C3 x C3) : (C2 x C2))
[ 1296, 3526 ]S3 x ((C3 x C3 x C3) : D8)
[ 1296, 3026 ]C2 x C6 x (((C3 x C3) : C3) : C4)
[ 1296, 3137 ]C3 x ((C3 x C3 x C3) : ((C4 x C2) : C2))
[ 1296, 3086 ](((C3 x C3 x C3) : (C2 x C2)) : C3) : C4
[ 1296, 2912 ](((C3 x C3) : C3) x A4) : C4
[ 1296, 3328 ]C3 x C12 x S3 x S3
[ 1296, 2452 ](((C3 x C3) : C3) : C2) x ((C6 x C2) : C2)
[ 1296, 1948 ](C3 x ((C3 x C3) : C3)) : ((C4 x C2) : C2)
[ 1296, 3493 ]C2 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1296, 1947 ](((C3 x C3) : C3) : C4) x (C3 : C4)
[ 1458, 1584 ](((C3 x C3) : C3) : C2) x (C9 : C3)
[ 1458, 1647 ]C3 x C3 x (((C3 x C3 x C3) : C3) : C2)
[ 1458, 1574 ](((C3 x C3) : C3) : C2) x ((C3 x C3) : C3)
[ 1458, 1642 ]C3 x (((C3 x C3 x C3) : C3) x S3)
[ 1458, 1648 ]C3 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)
[ 1458, 1754 ]C3 x (((C3 x C3) : C3) x ((C3 x C3) : C2))
[ 1458, 1160 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1111 ]((C3 x ((C3 x C3 x C3) : C3)) : C3) : C2
[ 1458, 1759 ]C3 x ((C3 x C3 x ((C3 x C3) : C3)) : C2)
[ 1458, 1762 ]C3 x C3 x C3 x (((C3 x C3) : C3) : C2)
[ 1458, 1576 ](((C3 x C3) : C3) x ((C3 x C3) : C3)) : C2
[ 1458, 1761 ]C3 x C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 1458, 1755 ]C3 x C3 x (((C3 x C3) : C3) x S3)
[ 1944, 3671 ]C3 x C6 x (((C3 x C3) : C3) : C4)
[ 1944, 3483 ]C3 x ((((C3 x C3) : C3) : C4) x S3)
[ 1944, 3882 ]S3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1944, 3932 ]C3 x C3 x S3 x S3 x S3
[ 1944, 3519 ](C3 x C3 x ((C3 x C3) : C3)) : D8
[ 1944, 3876 ]C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)
[ 1944, 3496 ](C3 x C3 x ((C3 x C3) : C3)) : (C4 x C2)
[ 1944, 3489 ]S3 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 1944, 3491 ](((C3 x C3) : C3) : C2) x ((C3 x C3) : C4)
[ 1944, 3877 ](C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2
[ 1944, 3502 ]((C3 x C3) : C3) x ((S3 x S3) : C2)
[ 1944, 3895 ]C3 x (S3 x ((C3 x C3 x C3) : C4))
[ 1944, 3571 ](((C3 x C3) : C3) : C2) x S3 x S3
[ 1944, 3497 ](C3 x C3 x ((C3 x C3) : C3)) : (C4 x C2)
[ 1944, 3883 ]C6 x (((C3 x C3 x C3) : (C2 x C2)) : C3)
[ 1944, 3934 ]C3 x (S3 x ((C3 x C3 x C3) : (C2 x C2)))
[ 1944, 3910 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3912 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3679 ]C6 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 1944, 3908 ]C3 x C3 x ((C3 x C3 x C3) : D8)
[ 1944, 3531 ](C3 x C3 x ((C3 x C3) : C3)) : D8
[ 1944, 3492 ](((C3 x C3) : C3) : C4) x ((C3 x C3) : C2)
[ 1944, 3911 ]C3 x ((C3 x C3 x C3 x C3) : D8)
[ 1944, 3702 ]C6 x ((((C3 x C3) : C3) : C2) x S3)
[ 1944, 1743 ]C12 x (((C3 x C3 x C3) : C3) : C2)
[ 2187, "((C3 x C3) : C3) x ((C3 x C3 x C3) : C3)" ]
[ 2592, "C4 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 2592, "(((C3 x C3) : C3) : C4) x S4" ]
[ 2592, "C12 x ((C3 x C3 x C3) : D8)" ]
[ 2592, "(((C3 x C3) : C3) : C4) x ((C6 x C2) : C2)" ]
[ 2916, "C3 x C3 x ((C3 x ((C3 x C3) : C3)) : C4)" ]
[ 2916, "C3 x C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 2916, "(((C3 x C3) : C3) : C4) x (C9 : C3)" ]
[ 2916, "C3 x (S3 x (((C3 x C3 x C3) : C3) : C2))" ]
[ 2916, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(((C3 x C3) : C3) : C4) x ((C3 x C3) : C3)" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C4" ]
[ 2916, "C3 x (((C3 x C3) : C3) x S3 x S3)" ]
[ 2916, "((C3 x C3) : C3) x ((C3 x C3 x C3) : C4)" ]
[ 2916, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2)" ]
[ 2916, "C3 x (((C3 x ((C3 x C3) : C3)) : C2) x S3)" ]
[ 2916, "C3 x ((C3 x C3 x ((C3 x C3) : C3)) : C4)" ]
[ 2916, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : C4" ]
[ 2916, "C3 x C3 x ((((C3 x C3) : C3) : C2) x S3)" ]
[ 2916, "C3 x ((C3 x C3 x ((C3 x C3) : C3)) : (C2 x C2))" ]
[ 2916, "(C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C3" ]
[ 2916, "((C3 x C3) : C3) x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 2916, "(((C3 x C3) : C3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 2916, "C3 x C3 x C3 x (((C3 x C3) : C3) : C4)" ]
[ 2916, "C3 x ((((C3 x C3) : C3) : C2) x ((C3 x C3) : C2))" ]
[ 3888, "C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C4)" ]
[ 3888, "(C3 x C3 x ((C3 x C3) : C3)) : ((C4 x C2) : C2)" ]
[ 3888, "C12 x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 3888, "C3 x (((C3 x C3 x C3) : D8) x S3)" ]
[ 3888, "C6 x ((((C3 x C3) : C3) : C4) x S3)" ]
[ 3888, "C6 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 3888, "(((C3 x C3) : C3) : C4) x S3 x S3" ]
[ 3888, "(C3 x C3 x ((C3 x C3) : C3)) : (C4 : C4)" ]
[ 3888, "(((C3 x C3) : C3) : C2) x ((S3 x S3) : C2)" ]
[ 3888, "S3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 3888, "(((C3 x C3) : C3) : C4) x ((C3 x C3) : C4)" ]
[ 4374, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C3)" ]
[ 4374, "(((C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C2" ]
[ 4374, "((C3 x C3) : C3) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 5832, "((C3 x C3 x ((C3 x C3 x C3) : (C2 x C2))) : C3) : C2" ]
[ 5832, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 5832, "C3 x C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) x S3)" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : (C4 x C2)" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C3 x ((((C3 x C3) : C3) : C4) x ((C3 x C3) : C2))" ]
[ 5832, "(((C3 x C3) : C3) : C4) x (((C3 x C3) : C3) : C2)" ]
[ 5832, "C3 x ((C3 x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2)" ]
[ 5832, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : C4)" ]
[ 5832, "C3 x C3 x ((((C3 x C3) : C3) : C4) x S3)" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : D8" ]
[ 5832, "C3 x (((C3 x ((C3 x C3) : C3)) : C4) x S3)" ]
[ 5832, "C3 x ((C3 x C3 x ((C3 x C3) : C3)) : (C4 x C2))" ]
[ 5832, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : (C4 x C2)" ]
[ 5832, "((C3 x C3) : C3) x ((C3 x C3 x C3) : D8)" ]
[ 5832, "C3 x ((((C3 x C3) : C3) : C2) x S3 x S3)" ]
[ 7776, "(((C3 x C3) : C3) : C4) x ((S3 x S3) : C2)" ]
[ 7776, "C12 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 8748, "(((C3 x C3) : C3) : C2) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 8748, "(((C3 x C3) : C3) : C4) x ((C3 x C3 x C3) : C3)" ]
[ 8748, "(((C3 x C3) : C3) x ((C3 x C3 x C3) : C3)) : C4" ]
[ 8748, "((C3 x C3) : C3) x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 11664, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : ((C4 x C2) : C2)" ]
[ 11664, "(((C3 x C3) : C3) : C4) x ((C3 x C3 x C3) : C4)" ]
[ 11664, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : (C4 : C4)" ]
[ 11664, "C3 x ((((C3 x C3) : C3) : C4) x S3 x S3)" ]
[ 11664, "(((C3 x C3) : C3) : C4) x ((C3 x C3 x C3) : (C2 x C2))" ]
[ 11664, "(C3 x C3 x C3 x ((C3 x C3) : C3)) : ((C4 x C2) : C2)" ]
[ 11664, "C3 x (S3 x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2))" ]
[ 11664, "(((C3 x C3) : C3) : C2) x ((C3 x C3 x C3) : D8)" ]
[ 17496, "(((C3 x C3) : C3) x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C2" ]
[ 17496, "(((C3 x C3) : C3) : C4) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 17496, "(((C3 x C3) : C3) : C2) x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 17496, "((C3 x C3) : C3) x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 23328, "(((C3 x C3) : C3) : C4) x ((C3 x C3 x C3) : D8)" ]
[ 34992, "(((C3 x C3) : C3) : C2) x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]
[ 34992, "(((C3 x C3) : C3) : C4) x (((C3 x C3 x C3) : (C2 x C2)) : C3)" ]
[ 34992, "(((C3 x C3) : C3) x (((C3 x C3 x C3) : (C2 x C2)) : C3)) : C4" ]
[ 69984, "(((C3 x C3) : C3) : C4) x ((((C3 x C3 x C3) : (C2 x C2)) : C3) : C2)" ]



subgroups of Aut(X_3):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 1 ]C8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 12, 4 ]D12
[ 12, 5 ]C6 x C2
[ 16, 5 ]C8 x C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 18, 2 ]C18
[ 24, 2 ]C24
[ 24, 1 ]C3 : C8
[ 24, 5 ]C4 x S3
[ 24, 9 ]C12 x C2
[ 27, 3 ](C3 x C3) : C3
[ 27, 5 ]C3 x C3 x C3
[ 27, 4 ]C9 : C3
[ 36, 8 ]C12 x C3
[ 36, 12 ]C6 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 2 ]C36
[ 36, 14 ]C6 x C6
[ 48, 4 ]C8 x S3
[ 48, 23 ]C24 x C2
[ 54, 15 ]C6 x C3 x C3
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 12 ]C3 x C3 x S3
[ 72, 14 ]C24 x C3
[ 72, 12 ]C3 x (C3 : C8)
[ 72, 27 ]C12 x S3
[ 72, 2 ]C72
[ 72, 36 ]C12 x C6
[ 81, 7 ](C3 x C3 x C3) : C3
[ 108, 35 ]C12 x C3 x C3
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 14 ]C4 x (C9 : C3)
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 42 ]C3 x C6 x S3
[ 144, 69 ]C24 x S3
[ 144, 104 ]C24 x C6
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 216, 19 ]C8 x ((C3 x C3) : C3)
[ 216, 85 ]C24 x C3 x C3
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 17 ]((C3 x C3) : C3) : C8
[ 216, 20 ]C8 x (C9 : C3)
[ 216, 136 ]C3 x C12 x S3
[ 216, 82 ]C3 x C3 x (C3 : C8)
[ 324, 31 ]C4 x ((C3 x C3 x C3) : C3)
[ 324, 13 ]((C3 x C3 x C3) : C3) : C4
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 432, 173 ]C8 x (((C3 x C3) : C3) : C2)
[ 432, 464 ]C3 x C24 x S3
[ 648, 128 ]C4 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 19 ]((C3 x C3 x C3) : C3) : C8
[ 648, 37 ]C8 x ((C3 x C3 x C3) : C3)
[ 1296, 274 ]C8 x (((C3 x C3 x C3) : C3) : C2)



subgroups of Aut(X_4):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 3 ]D8
[ 8, 5 ]C2 x C2 x C2
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 12, 3 ]A4
[ 12, 5 ]C6 x C2
[ 12, 4 ]D12
[ 12, 2 ]C12
[ 12, 1 ]C3 : C4
[ 15, 1 ]C15
[ 16, 11 ]C2 x D8
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 18, 4 ](C3 x C3) : C2
[ 18, 2 ]C18
[ 20, 3 ]C5 : C4
[ 20, 4 ]D20
[ 24, 12 ]S4
[ 24, 10 ]C3 x D8
[ 24, 14 ]C2 x C2 x S3
[ 24, 15 ]C6 x C2 x C2
[ 24, 8 ](C6 x C2) : C2
[ 24, 6 ]D24
[ 24, 5 ]C4 x S3
[ 24, 13 ]C2 x A4
[ 24, 9 ]C12 x C2
[ 27, 5 ]C3 x C3 x C3
[ 27, 3 ](C3 x C3) : C3
[ 27, 4 ]C9 : C3
[ 27, 2 ]C9 x C3
[ 30, 2 ]C3 x D10
[ 30, 3 ]D30
[ 30, 1 ]C5 x S3
[ 30, 4 ]C30
[ 36, 14 ]C6 x C6
[ 36, 11 ]C3 x A4
[ 36, 12 ]C6 x S3
[ 36, 8 ]C12 x C3
[ 36, 10 ]S3 x S3
[ 36, 5 ]C18 x C2
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 3 ](C2 x C2) : C9
[ 36, 2 ]C36
[ 40, 12 ]C2 x (C5 : C4)
[ 45, 2 ]C15 x C3
[ 45, 1 ]C45
[ 48, 48 ]C2 x S4
[ 48, 38 ]D8 x S3
[ 48, 45 ]C6 x D8
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 12 ]C3 x C3 x S3
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 15 ]C6 x C3 x C3
[ 54, 11 ]C2 x (C9 : C3)
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 9 ]C18 x C3
[ 54, 4 ]C9 x S3
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 60, 8 ]S3 x D10
[ 60, 7 ]C15 : C4
[ 60, 10 ]C6 x D10
[ 72, 42 ]C3 x S4
[ 72, 37 ]C3 x C3 x D8
[ 72, 44 ]A4 x S3
[ 72, 48 ]C2 x C6 x S3
[ 72, 43 ](C3 x A4) : C2
[ 72, 46 ]C2 x S3 x S3
[ 72, 28 ]C3 x D24
[ 72, 27 ]C12 x S3
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 47 ]C6 x A4
[ 72, 50 ]C6 x C6 x C2
[ 72, 10 ]C9 x D8
[ 72, 36 ]C12 x C6
[ 81, 7 ](C3 x C3 x C3) : C3
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 81, 13 ]C3 x (C9 : C3)
[ 90, 5 ]C3 x C3 x D10
[ 90, 6 ]C15 x S3
[ 90, 7 ]C3 x D30
[ 90, 2 ]C9 x D10
[ 90, 10 ]C30 x C3
[ 108, 30 ]C2 x C2 x ((C3 x C3) : C3)
[ 108, 45 ]C6 x C6 x C3
[ 108, 41 ]C3 x C3 x A4
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 42 ]C3 x C6 x S3
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 31 ]C2 x C2 x (C9 : C3)
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 35 ]C12 x C3 x C3
[ 108, 21 ](C2 x C2) : (C9 : C3)
[ 108, 18 ]C9 x A4
[ 108, 38 ]C3 x S3 x S3
[ 108, 14 ]C4 x (C9 : C3)
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 108, 19 ](C2 x C2) : (C9 : C3)
[ 108, 24 ]C18 x S3
[ 120, 34 ]S5
[ 120, 35 ]C2 x A5
[ 120, 36 ](C5 : C4) x S3
[ 120, 40 ]C6 x (C5 : C4)
[ 135, 5 ]C15 x C3 x C3
[ 135, 3 ]C5 x ((C3 x C3) : C3)
[ 135, 4 ]C5 x (C9 : C3)
[ 144, 183 ]S4 x S3
[ 144, 188 ]C6 x S4
[ 144, 162 ]C3 x D8 x S3
[ 144, 179 ]C3 x C6 x D8
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 35 ]S3 x ((C3 x C3) : C3)
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 28 ]C2 x ((C3 x C3 x C3) : C3)
[ 162, 55 ]C6 x C3 x C3 x C3
[ 162, 37 ]S3 x (C9 : C3)
[ 162, 49 ]C6 x (C9 : C3)
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 180, 19 ]GL(2,4)
[ 180, 20 ]C3 x C3 x (C5 : C4)
[ 180, 26 ]C3 x D10 x S3
[ 180, 21 ]C3 x (C15 : C4)
[ 180, 5 ]C9 x (C5 : C4)
[ 180, 32 ]C3 x C6 x D10
[ 216, 113 ]C2 x C2 x (((C3 x C3) : C3) : C2)
[ 216, 163 ]C3 x C3 x S4
[ 216, 151 ]C3 x C3 x C3 x D8
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 166 ]C3 x A4 x S3
[ 216, 72 ]((C3 x C3) : C3) : D8
[ 216, 68 ]((C3 x C3) : C3) : D8
[ 216, 77 ]D8 x ((C3 x C3) : C3)
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 174 ]C6 x C6 x S3
[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 216, 78 ]D8 x (C9 : C3)
[ 216, 170 ]C6 x S3 x S3
[ 216, 89 ]C9 x S4
[ 216, 139 ]C3 x C3 x ((C6 x C2) : C2)
[ 216, 136 ]C3 x C12 x S3
[ 216, 137 ]C3 x C3 x D24
[ 216, 173 ]C3 x C6 x A4
[ 240, 189 ]C2 x S5
[ 243, 51 ]C3 x ((C3 x C3 x C3) : C3)
[ 270, 17 ]C5 x (((C3 x C3) : C3) : C2)
[ 270, 19 ]((C3 x C3) : C3) : D10
[ 270, 23 ]C3 x C3 x C3 x D10
[ 270, 6 ]D10 x ((C3 x C3) : C3)
[ 270, 7 ]D10 x (C9 : C3)
[ 270, 25 ]C3 x C3 x D30
[ 270, 24 ]C3 x C15 x S3
[ 324, 86 ]C2 x C2 x ((C3 x C3 x C3) : C3)
[ 324, 130 ]A4 x ((C3 x C3) : C3)
[ 324, 171 ]C3 x C3 x C3 x A4
[ 324, 55 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 122 ]S3 x (((C3 x C3) : C3) : C2)
[ 324, 60 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 68 ]C2 x (((C3 x C3 x C3) : C3) : C2)
[ 324, 172 ]C3 x C3 x C6 x S3
[ 324, 131 ]A4 x (C9 : C3)
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 139 ]C2 x (S3 x ((C3 x C3) : C3))
[ 324, 150 ]C2 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 324, 31 ]C4 x ((C3 x C3 x C3) : C3)
[ 324, 13 ]((C3 x C3 x C3) : C3) : C4
[ 324, 58 ](C2 x C2) : ((C3 x C3 x C3) : C3)
[ 324, 141 ]C2 x (S3 x (C9 : C3))
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 173 ]C3 x C6 x ((C3 x C3) : C2)
[ 360, 119 ]C3 x S5
[ 360, 121 ]A5 x S3
[ 360, 120 ]C3 : S5
[ 360, 122 ]C6 x A5
[ 360, 126 ]C3 x ((C5 : C4) x S3)
[ 360, 145 ]C3 x C6 x (C5 : C4)
[ 405, 7 ]C5 x ((C3 x C3 x C3) : C3)
[ 432, 390 ]D8 x (((C3 x C3) : C3) : C2)
[ 432, 745 ]C3 x S4 x S3
[ 432, 704 ]C3 x C3 x D8 x S3
[ 432, 760 ]C3 x C6 x S4
[ 486, 115 ]C3 x (((C3 x C3 x C3) : C3) : C2)
[ 486, 117 ]S3 x ((C3 x C3 x C3) : C3)
[ 486, 166 ](C3 x ((C3 x C3 x C3) : C3)) : C2
[ 486, 210 ]C6 x ((C3 x C3 x C3) : C3)
[ 540, 88 ]C3 x C3 x A5
[ 540, 33 ](C5 : C4) x ((C3 x C3) : C3)
[ 540, 89 ]C3 x C3 x C3 x (C5 : C4)
[ 540, 31 ]C9 x A5
[ 540, 49 ]D10 x (((C3 x C3) : C3) : C2)
[ 540, 40 ]((C3 x C3) : C3) : (C5 : C4)
[ 540, 34 ](C5 : C4) x (C9 : C3)
[ 540, 90 ]C3 x C3 x (C15 : C4)
[ 540, 99 ]C3 x C3 x D10 x S3
[ 648, 592 ]A4 x (((C3 x C3) : C3) : C2)
[ 648, 575 ](A4 x ((C3 x C3) : C3)) : C2
[ 648, 557 ]S4 x ((C3 x C3) : C3)
[ 648, 328 ]C2 x C2 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 735 ]C3 x C3 x C3 x S4
[ 648, 608 ]C2 x (S3 x (((C3 x C3) : C3) : C2))
[ 648, 558 ]S4 x (C9 : C3)
[ 648, 292 ](C2 x C2 x (((C3 x C3) : C3) : C2)) : C3
[ 648, 160 ]((C3 x C3 x C3) : C3) : D8
[ 648, 219 ]D8 x ((C3 x C3 x C3) : C3)
[ 648, 739 ]C3 x C3 x A4 x S3
[ 648, 736 ]C3 x C3 x ((C3 x A4) : C2)
[ 648, 128 ]C4 x (((C3 x C3 x C3) : C3) : C2)
[ 648, 129 ]((C3 x C3 x C3) : C3) : D8
[ 648, 266 ]((C2 x C2) : ((C3 x C3 x C3) : C3)) : C2
[ 648, 746 ]C3 x C6 x S3 x S3
[ 720, 767 ]S5 x S3
[ 720, 769 ]C6 x S5
[ 810, 10 ]D10 x ((C3 x C3 x C3) : C3)
[ 810, 34 ]((C3 x C3 x C3) : C3) : D10
[ 810, 21 ]C5 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 525 ]A4 x ((C3 x C3 x C3) : C3)
[ 972, 667 ]C2 x ((C3 x ((C3 x C3 x C3) : C3)) : C2)
[ 972, 618 ]C2 x (S3 x ((C3 x C3 x C3) : C3))
[ 972, 616 ]C6 x (((C3 x C3 x C3) : C3) : C2)
[ 972, 437 ]S3 x (((C3 x C3 x C3) : C3) : C2)
[ 1080, 490 ]C3 x C3 x S5
[ 1080, 489 ]C3 x (C3 : S5)
[ 1080, 492 ]C3 x A5 x S3
[ 1080, 273 ](C5 : C4) x (((C3 x C3) : C3) : C2)
[ 1080, 261 ]C9 x S5
[ 1080, 493 ]C3 x C6 x A5
[ 1080, 501 ]C3 x C3 x ((C5 : C4) x S3)
[ 1296, 2926 ]S4 x (((C3 x C3) : C3) : C2)
[ 1296, 3545 ]C3 x C3 x S4 x S3
[ 1296, 1067 ]D8 x (((C3 x C3 x C3) : C3) : C2)
[ 1620, 418 ]C3 x C3 x C3 x A5
[ 1620, 263 ]A5 x ((C3 x C3) : C3)
[ 1620, 264 ]A5 x (C9 : C3)
[ 1620, 77 ](C5 : C4) x ((C3 x C3 x C3) : C3)
[ 1620, 111 ]D10 x (((C3 x C3 x C3) : C3) : C2)
[ 1620, 88 ]((C3 x C3 x C3) : C3) : (C5 : C4)
[ 1944, 2352 ]S4 x ((C3 x C3 x C3) : C3)
[ 1944, 2421 ]((A4 x ((C3 x C3) : C3)) : C2) : C3
[ 1944, 2544 ]A4 x (((C3 x C3 x C3) : C3) : C2)
[ 1944, 2692 ]C2 x (S3 x (((C3 x C3 x C3) : C3) : C2))
[ 2160, "C3 x S5 x S3" ]
[ 2160, "C3 x C6 x S5" ]
[ 3240, "S5 x ((C3 x C3) : C3)" ]
[ 3240, "C3 x C3 x C3 x S5" ]
[ 3240, "(C3 x C3) : (C3 : S5)" ]
[ 3240, "A5 x (((C3 x C3) : C3) : C2)" ]
[ 3240, "S5 x (C9 : C3)" ]
[ 3240, "C3 x C3 x A5 x S3" ]
[ 3240, "C3 x C3 x (C3 : S5)" ]
[ 3240, "(C5 : C4) x (((C3 x C3 x C3) : C3) : C2)" ]
[ 3888, "S4 x (((C3 x C3 x C3) : C3) : C2)" ]
[ 4860, "A5 x ((C3 x C3 x C3) : C3)" ]
[ 6480, "S5 x (((C3 x C3) : C3) : C2)" ]
[ 6480, "C3 x C3 x S5 x S3" ]
[ 9720, "S5 x ((C3 x C3 x C3) : C3)" ]
[ 9720, "A5 x (((C3 x C3 x C3) : C3) : C2)" ]
[ 9720, "((C3 x C3) : C3) : (C3 x S5)" ]
[ 19440, "S5 x (((C3 x C3 x C3) : C3) : C2)" ]



subgroups of Aut(X_5):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 1 ]C8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 12, 2 ]C12
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 12, 5 ]C6 x C2
[ 16, 1 ]C16
[ 16, 5 ]C8 x C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 24, 2 ]C24
[ 24, 5 ]C4 x S3
[ 24, 1 ]C3 : C8
[ 24, 9 ]C12 x C2
[ 32, 16 ]C16 x C2
[ 36, 6 ]C3 x (C3 : C4)
[ 36, 8 ]C12 x C3
[ 36, 12 ]C6 x S3
[ 48, 2 ]C48
[ 48, 4 ]C8 x S3
[ 48, 1 ]C3 : C16
[ 48, 23 ]C24 x C2
[ 72, 27 ]C12 x S3
[ 72, 12 ]C3 x (C3 : C8)
[ 72, 14 ]C24 x C3
[ 96, 4 ]C16 x S3
[ 96, 59 ]C48 x C2
[ 144, 69 ]C24 x S3
[ 144, 28 ]C3 x (C3 : C16)
[ 144, 30 ]C48 x C3
[ 288, 231 ]C48 x S3



subgroups of Aut(X_6):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 5 ]C2 x C2 x C2
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 11, 1 ]C11
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 4 ]D12
[ 15, 1 ]C15
[ 18, 4 ](C3 x C3) : C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 20, 4 ]D20
[ 22, 2 ]C22
[ 24, 14 ]C2 x C2 x S3
[ 24, 13 ]C2 x A4
[ 30, 1 ]C5 x S3
[ 30, 2 ]C3 x D10
[ 30, 3 ]D30
[ 33, 1 ]C33
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 12 ]C6 x S3
[ 36, 10 ]S3 x S3
[ 36, 11 ]C3 x A4
[ 55, 1 ]C11 : C5
[ 60, 5 ]A5
[ 60, 8 ]S3 x D10
[ 66, 1 ]C11 x S3
[ 72, 44 ]A4 x S3
[ 72, 46 ]C2 x S3 x S3
[ 110, 2 ]C2 x (C11 : C5)
[ 120, 35 ]C2 x A5
[ 165, 1 ]C3 x (C11 : C5)
[ 180, 19 ]GL(2,4)
[ 330, 2 ]S3 x (C11 : C5)
[ 360, 121 ]S3 x A5
[ 660, 13 ]PSL(2,11)
[ 1320, 134 ]C2 x PSL(2,11)
[ 1980, 57 ]C3 x PSL(2,11)
[ 3960, "S3 x PSL(2,11)" ]
[ 3960, "C6 x PSL(2,11)" ]
[ 5940, "C3 x C3 x PSL(2,11)" ]
[ 11880, "C3 x S3 x PSL(2,11)" ]



subgroups of Aut(X_7):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 2 ]C4 x C2
[ 8, 4 ]Q8
[ 8, 3 ]D8
[ 8, 1 ]C8
[ 9, 2 ]C3 x C3
[ 12, 2 ]C12
[ 12, 5 ]C6 x C2
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 16, 2 ]C4 x C4
[ 16, 13 ](C4 x C2) : C2
[ 16, 6 ]C8 : C2
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 18, 4 ](C3 x C3) : C2
[ 24, 9 ]C12 x C2
[ 24, 6 ]D24
[ 24, 4 ]C3 : Q8
[ 24, 5 ]C4 x S3
[ 24, 8 ](C6 x C2) : C2
[ 24, 1 ]C3 : C8
[ 24, 10 ]C3 x D8
[ 24, 11 ]C3 x Q8
[ 24, 2 ]C24
[ 27, 3 ](C3 x C3) : C3
[ 27, 5 ]C3 x C3 x C3
[ 32, 11 ](C4 x C4) : C2
[ 36, 8 ]C12 x C3
[ 36, 10 ]S3 x S3
[ 36, 14 ]C6 x C6
[ 36, 12 ]C6 x S3
[ 36, 9 ](C3 x C3) : C4
[ 36, 6 ]C3 x (C3 : C4)
[ 48, 10 ](C3 : C8) : C2
[ 48, 20 ]C12 x C4
[ 48, 37 ](C12 x C2) : C2
[ 48, 24 ]C3 x (C8 : C2)
[ 48, 47 ]C3 x ((C4 x C2) : C2)
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 12 ]C3 x C3 x S3
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 15 ]C6 x C3 x C3
[ 54, 5 ](C3 x C3) : C6
[ 72, 36 ]C12 x C6
[ 72, 28 ]C3 x D24
[ 72, 26 ]C3 x (C3 : Q8)
[ 72, 27 ]C12 x S3
[ 72, 40 ](S3 x S3) : C2
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 12 ]C3 x (C3 : C8)
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 81, 15 ]C3 x C3 x C3 x C3
[ 96, 12 ]C3 : ((C4 x C4) : C2)
[ 96, 54 ]C3 x ((C4 x C4) : C2)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 35 ]C12 x C3 x C3
[ 108, 37 ](C3 x C3 x C3) : C4
[ 108, 38 ]C3 x S3 x S3
[ 108, 17 ]((C3 x C3) : C3) : (C2 x C2)
[ 108, 40 ](C3 x C3 x C3) : (C2 x C2)
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 108, 42 ]C3 x C6 x S3
[ 108, 32 ]C3 x C3 x (C3 : C4)
[ 144, 101 ]C12 x C12
[ 144, 161 ]C3 x ((C12 x C2) : C2)
[ 144, 75 ]C3 x ((C3 : C8) : C2)
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 35 ]S3 x ((C3 x C3) : C3)
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 162, 51 ]C3 x C3 x C3 x S3
[ 162, 34 ]C3 x ((C3 x C3) : C6)
[ 162, 52 ]C3 x C3 x ((C3 x C3) : C2)
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 216, 86 ]((C3 x C3) : C3) : C8
[ 216, 158 ](C3 x C3 x C3) : D8
[ 216, 87 ]((C3 x C3) : C3) : D8
[ 216, 136 ]C3 x C12 x S3
[ 216, 157 ]C3 x ((S3 x S3) : C2)
[ 216, 88 ]((C3 x C3) : C3) : Q8
[ 243, 62 ]C3 x C3 x ((C3 x C3) : C3)
[ 243, 37 ](C3 x ((C3 x C3) : C3)) : C3
[ 288, 239 ]C3 x (C3 : ((C4 x C4) : C2))
[ 324, 110 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 122 ]S3 x (((C3 x C3) : C3) : C2)
[ 324, 106 ]C12 x ((C3 x C3) : C3)
[ 324, 99 ]C3 x (((C3 x C3) : C3) : C4)
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 117 ]C3 x (((C3 x C3) : C3) : (C2 x C2))
[ 324, 167 ]C3 x ((C3 x C3 x C3) : (C2 x C2))
[ 324, 165 ]C3 x C3 x S3 x S3
[ 324, 162 ]C3 x ((C3 x C3 x C3) : C4)
[ 432, 275 ]C4 x (((C3 x C3) : C3) : C4)
[ 486, 230 ]C3 x C3 x (((C3 x C3) : C3) : C2)
[ 486, 145 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 486, 243 ]C3 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 486, 223 ]C3 x (S3 x ((C3 x C3) : C3))
[ 486, 183 ]((C3 x ((C3 x C3) : C3)) : C3) : C2
[ 486, 102 ]((C3 x C3 x C3 x C3) : C3) : C2
[ 648, 541 ]S3 x (((C3 x C3) : C3) : C4)
[ 648, 596 ]C6 x (((C3 x C3) : C3) : C4)
[ 648, 479 ]C12 x (((C3 x C3) : C3) : C2)
[ 648, 536 ]C3 x (((C3 x C3) : C3) : C8)
[ 648, 719 ]C3 x ((C3 x C3 x C3) : D8)
[ 648, 553 ](C3 x ((C3 x C3) : C3)) : Q8
[ 648, 543 ]C3 x (((C3 x C3) : C3) : D8)
[ 729, 453 ]((C3 x C3) : C3) x ((C3 x C3) : C3)
[ 972, 759 ]C3 x C3 x (((C3 x C3) : C3) : C4)
[ 972, 768 ]C3 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 972, 791 ]C3 x ((((C3 x C3) : C3) : C2) x S3)
[ 972, 455 ]((C3 x ((C3 x C3) : C3)) : C3) : (C2 x C2)
[ 1296, 2201 ]C12 x (((C3 x C3) : C3) : C4)
[ 1458, 1576 ](((C3 x C3) : C3) x ((C3 x C3) : C3)) : C2
[ 1458, 1574 ](((C3 x C3) : C3) : C2) x ((C3 x C3) : C3)
[ 1458, 1572 ](((C3 x C3) : C3) x ((C3 x C3) : C3)) : C2
[ 1944, 3483 ]C3 x (S3 x (((C3 x C3) : C3) : C4))
[ 2916, "(((C3 x C3) : C3) : C4) x ((C3 x C3) : C3)" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C4" ]
[ 2916, "(((C3 x C3) : C3) : C2) x (((C3 x C3) : C3) : C2)" ]
[ 2916, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : (C2 x C2)" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : D8" ]
[ 5832, "(((C3 x C3) : C3) : C4) x (((C3 x C3) : C3) : C2)" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : Q8" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : (C4 x C2)" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : (C4 x C2)" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : C8" ]
[ 5832, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : D8" ]
[ 11664, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : ((C4 x C2) : C2)" ]
[ 11664, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : (C8 : C2)" ]
[ 11664, "(((C3 x C3) : C3) : C4) x (((C3 x C3) : C3) : C4)" ]
[ 23328, "(((C3 x C3) : C3) x ((C3 x C3) : C3)) : ((C4 x C4) : C2)" ]



subgroups of Aut(X_8):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 1 ]C8
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 12, 2 ]C12
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 12, 5 ]C6 x C2
[ 16, 2 ]C4 x C4
[ 16, 5 ]C8 x C2
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 24, 2 ]C24
[ 24, 1 ]C3 : C8
[ 24, 5 ]C4 x S3
[ 24, 9 ]C12 x C2
[ 27, 3 ](C3 x C3) : C3
[ 32, 3 ]C8 x C4
[ 36, 8 ]C12 x C3
[ 36, 12 ]C6 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 48, 4 ]C8 x S3
[ 48, 23 ]C24 x C2
[ 48, 20 ]C12 x C4
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 72, 14 ]C24 x C3
[ 72, 27 ]C12 x S3
[ 72, 12 ]C3 x (C3 : C8)
[ 96, 46 ]C24 x C4
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 144, 69 ]C24 x S3
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 216, 25 ]((C3 x C3) : C3) : C8
[ 216, 17 ]((C3 x C3) : C3) : C8
[ 216, 19 ]C8 x ((C3 x C3) : C3)
[ 432, 173 ]C8 x (((C3 x C3) : C3) : C2)
[ 432, 275 ]C4 x (((C3 x C3) : C3) : C4)
[ 432, 273 ](((C3 x C3) : C3) : C8) : C2
[ 864, 739 ]C8 x (((C3 x C3) : C3) : C4)



subgroups of Aut(X_9):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 3 ]D8
[ 8, 5 ]C2 x C2 x C2
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 10, 2 ]C10
[ 12, 5 ]C6 x C2
[ 12, 3 ]A4
[ 12, 2 ]C12
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 15, 1 ]C15
[ 16, 10 ]C4 x C2 x C2
[ 16, 3 ](C4 x C2) : C2
[ 16, 2 ]C4 x C4
[ 16, 4 ]C4 : C4
[ 16, 11 ]C2 x D8
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 18, 4 ](C3 x C3) : C2
[ 20, 3 ]C5 : C4
[ 20, 1 ]C5 : C4
[ 20, 4 ]D20
[ 20, 2 ]C20
[ 24, 12 ]S4
[ 24, 10 ]C3 x D8
[ 24, 14 ]C2 x C2 x S3
[ 24, 15 ]C6 x C2 x C2
[ 24, 13 ]C2 x A4
[ 24, 9 ]C12 x C2
[ 24, 6 ]D24
[ 24, 7 ]C2 x (C3 : C4)
[ 24, 8 ](C6 x C2) : C2
[ 24, 5 ]C4 x S3
[ 27, 3 ](C3 x C3) : C3
[ 27, 5 ]C3 x C3 x C3
[ 30, 2 ]C3 x D10
[ 30, 1 ]C5 x S3
[ 30, 3 ]D30
[ 30, 4 ]C30
[ 32, 25 ]C4 x D8
[ 36, 11 ]C3 x A4
[ 36, 14 ]C6 x C6
[ 36, 12 ]C6 x S3
[ 36, 8 ]C12 x C3
[ 36, 13 ]C2 x ((C3 x C3) : C2)
[ 36, 10 ]S3 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 40, 12 ]C2 x (C5 : C4)
[ 40, 5 ]C4 x D10
[ 45, 2 ]C15 x C3
[ 48, 30 ]A4 : C4
[ 48, 48 ]C2 x S4
[ 48, 44 ]C12 x C2 x C2
[ 48, 31 ]C4 x A4
[ 48, 35 ]C2 x C4 x S3
[ 48, 38 ]D8 x S3
[ 48, 45 ]C6 x D8
[ 48, 22 ]C3 x (C4 : C4)
[ 48, 21 ]C3 x ((C4 x C2) : C2)
[ 48, 20 ]C12 x C4
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 54, 10 ]C2 x ((C3 x C3) : C3)
[ 54, 12 ]C3 x C3 x S3
[ 54, 15 ]C6 x C3 x C3
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 60, 7 ]C15 : C4
[ 60, 8 ]S3 x D10
[ 60, 10 ]C6 x D10
[ 60, 2 ]C3 x (C5 : C4)
[ 60, 4 ]C60
[ 72, 42 ]C3 x S4
[ 72, 44 ]A4 x S3
[ 72, 43 ](C3 x A4) : C2
[ 72, 48 ]C2 x C6 x S3
[ 72, 37 ]C3 x C3 x D8
[ 72, 47 ]C6 x A4
[ 72, 46 ]C2 x S3 x S3
[ 72, 27 ]C12 x S3
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 36 ]C12 x C6
[ 72, 28 ]C3 x D24
[ 72, 29 ]C6 x (C3 : C4)
[ 80, 30 ]C4 x (C5 : C4)
[ 81, 12 ]C3 x ((C3 x C3) : C3)
[ 90, 5 ]C3 x C3 x D10
[ 90, 7 ]C3 x D30
[ 90, 6 ]C15 x S3
[ 96, 186 ]C4 x S4
[ 96, 165 ]C12 x D8
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 108, 30 ]C2 x C2 x ((C3 x C3) : C3)
[ 108, 41 ]C3 x C3 x A4
[ 108, 28 ]C2 x (((C3 x C3) : C3) : C2)
[ 108, 11 ]((C3 x C3) : C3) : C4
[ 108, 13 ]C4 x ((C3 x C3) : C3)
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 42 ]C3 x C6 x S3
[ 108, 43 ]C6 x ((C3 x C3) : C2)
[ 108, 38 ]C3 x S3 x S3
[ 120, 34 ]S5
[ 120, 35 ]C2 x A5
[ 120, 36 ](C5 : C4) x S3
[ 120, 17 ]C12 x D10
[ 120, 40 ]C6 x (C5 : C4)
[ 135, 3 ]C5 x ((C3 x C3) : C3)
[ 144, 183 ]S4 x S3
[ 144, 155 ]C12 x A4
[ 144, 188 ]C6 x S4
[ 144, 123 ]C3 x (A4 : C4)
[ 144, 162 ]C3 x D8 x S3
[ 144, 159 ]C2 x C12 x S3
[ 162, 41 ]C3 x (((C3 x C3) : C3) : C2)
[ 162, 46 ](C3 x ((C3 x C3) : C3)) : C2
[ 162, 35 ]S3 x ((C3 x C3) : C3)
[ 162, 48 ]C6 x ((C3 x C3) : C3)
[ 180, 19 ]GL(2,4)
[ 180, 20 ]C3 x C3 x (C5 : C4)
[ 180, 21 ]C3 x (C15 : C4)
[ 180, 26 ]C3 x D10 x S3
[ 216, 113 ]C2 x C2 x (((C3 x C3) : C3) : C2)
[ 216, 100 ]C2 x (((C3 x C3) : C3) : C4)
[ 216, 163 ]C3 x C3 x S4
[ 216, 77 ]D8 x ((C3 x C3) : C3)
[ 216, 72 ]((C3 x C3) : C3) : D8
[ 216, 68 ]((C3 x C3) : C3) : D8
[ 216, 67 ]C4 x (((C3 x C3) : C3) : C2)
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 166 ]C3 x A4 x S3
[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 216, 170 ]C6 x S3 x S3
[ 240, 91 ]A5 : C4
[ 240, 189 ]C2 x S5
[ 240, 92 ]C4 x A5
[ 240, 113 ]C12 x (C5 : C4)
[ 270, 6 ]D10 x ((C3 x C3) : C3)
[ 270, 17 ]C5 x (((C3 x C3) : C3) : C2)
[ 270, 19 ]((C3 x C3) : C3) : D10
[ 288, 897 ]C12 x S4
[ 324, 130 ]A4 x ((C3 x C3) : C3)
[ 324, 139 ]C2 x (S3 x ((C3 x C3) : C3))
[ 324, 150 ]C2 x ((C3 x ((C3 x C3) : C3)) : C2)
[ 324, 145 ]C6 x (((C3 x C3) : C3) : C2)
[ 324, 122 ]S3 x (((C3 x C3) : C3) : C2)
[ 324, 113 ](C3 x ((C3 x C3) : C3)) : C4
[ 324, 110 ]C3 x (((C3 x C3) : C3) : C4)
[ 360, 119 ]C3 x S5
[ 360, 121 ]A5 x S3
[ 360, 120 ]C3 : S5
[ 360, 122 ]C6 x A5
[ 360, 126 ]C3 x ((C5 : C4) x S3)
[ 432, 543 ]C2 x C2 x (((C3 x C3) : C3) : C4)
[ 432, 390 ]D8 x (((C3 x C3) : C3) : C2)
[ 432, 279 ]((C3 x C3) : C3) : ((C4 x C2) : C2)
[ 432, 276 ]((C3 x C3) : C3) : (C4 : C4)
[ 432, 275 ]C4 x (((C3 x C3) : C3) : C4)
[ 432, 745 ]C3 x S4 x S3
[ 480, 943 ]C4 x S5
[ 540, 88 ]C3 x C3 x A5
[ 540, 42 ]((C3 x C3) : C3) : (C5 : C4)
[ 540, 43 ]((C3 x C3) : C3) : (C5 : C4)
[ 540, 40 ]((C3 x C3) : C3) : (C5 : C4)
[ 540, 49 ]D10 x (((C3 x C3) : C3) : C2)
[ 540, 33 ](C5 : C4) x ((C3 x C3) : C3)
[ 540, 41 ]C5 x (((C3 x C3) : C3) : C4)
[ 648, 575 ](A4 x ((C3 x C3) : C3)) : C2
[ 648, 592 ]A4 x (((C3 x C3) : C3) : C2)
[ 648, 557 ]S4 x ((C3 x C3) : C3)
[ 648, 541 ]S3 x (((C3 x C3) : C3) : C4)
[ 648, 608 ]C2 x (S3 x (((C3 x C3) : C3) : C2))
[ 648, 599 ]C2 x ((C3 x ((C3 x C3) : C3)) : C4)
[ 648, 596 ]C6 x (((C3 x C3) : C3) : C4)
[ 720, 767 ]S5 x S3
[ 720, 419 ]C12 x A5
[ 720, 769 ]C6 x S5
[ 720, 412 ]C3 x (A5 : C4)
[ 864, 2417 ]D8 x (((C3 x C3) : C3) : C4)
[ 1080, 490 ]C3 x C3 x S5
[ 1080, 279 ]D10 x (((C3 x C3) : C3) : C4)
[ 1080, 273 ](C5 : C4) x (((C3 x C3) : C3) : C2)
[ 1080, 492 ]C3 x A5 x S3
[ 1080, 489 ]C3 x (C3 : S5)
[ 1080, 280 ]((C3 x C3) : C3) : (C2 x (C5 : C4))
[ 1296, 2926 ]S4 x (((C3 x C3) : C3) : C2)
[ 1296, 2915 ]A4 x (((C3 x C3) : C3) : C4)
[ 1296, 2912 ](A4 x ((C3 x C3) : C3)) : C4
[ 1296, 2971 ]C2 x (S3 x (((C3 x C3) : C3) : C4))
[ 1440, 4617 ]C12 x S5
[ 1620, 263 ]A5 x ((C3 x C3) : C3)
[ 2160, "(C5 : C4) x (((C3 x C3) : C3) : C4)" ]
[ 2160, "C3 x S5 x S3" ]
[ 2592, "S4 x (((C3 x C3) : C3) : C4)" ]
[ 3240, "A5 x (((C3 x C3) : C3) : C2)" ]
[ 3240, "S5 x ((C3 x C3) : C3)" ]
[ 3240, "(C3 x C3) : (C3 : S5)" ]
[ 6480, "A5 x (((C3 x C3) : C3) : C4)" ]
[ 6480, "S5 x (((C3 x C3) : C3) : C2)" ]
[ 6480, "((C3 x C3) : C3) : (A5 : C4)" ]
[ 12960, "S5 x (((C3 x C3) : C3) : C4)" ]



subgroups of Aut(X_10):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 8, 1 ]C8
[ 12, 2 ]C12
[ 16, 1 ]C16
[ 24, 2 ]C24
[ 32, 1 ]C32
[ 48, 2 ]C48
[ 96, 2 ]C96



subgroups of Aut(X_11):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 6, 2 ]C6
[ 7, 1 ]C7
[ 9, 1 ]C9
[ 9, 2 ]C3 x C3
[ 14, 1 ]D14
[ 18, 2 ]C18
[ 18, 5 ]C6 x C3
[ 21, 2 ]C21
[ 21, 1 ]C7 : C3
[ 27, 4 ]C9 : C3
[ 42, 4 ]C3 x D14
[ 42, 1 ]C7 : C6
[ 54, 11 ]C2 x (C9 : C3)
[ 63, 3 ]C3 x (C7 : C3)
[ 63, 1 ]C7 : C9
[ 63, 2 ]C63
[ 126, 7 ]C3 x (C7 : C6)
[ 126, 1 ]C7 : C18
[ 126, 4 ]C9 x D14
[ 189, 5 ]C7 : (C9 : C3)
[ 378, 8 ]C7 : (C2 x (C9 : C3))



subgroups of Aut(X_12):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 1 ]C8
[ 8, 4 ]Q8
[ 8, 3 ]D8
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 12, 3 ]A4
[ 12, 5 ]C6 x C2
[ 12, 2 ]C12
[ 15, 1 ]C15
[ 16, 8 ]QD16
[ 18, 3 ]C3 x S3
[ 20, 3 ]C5 : C4
[ 24, 12 ]S4
[ 24, 2 ]C24
[ 24, 10 ]C3 x D8
[ 24, 11 ]C3 x Q8
[ 27, 3 ](C3 x C3) : C3
[ 30, 2 ]C3 x D10
[ 36, 11 ]C3 x A4
[ 48, 26 ]C3 x QD16
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 72, 42 ]C3 x S4
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 180, 19 ]GL(2,4)
[ 216, 88 ]((C3 x C3) : C3) : Q8
[ 1080, 260 ]C3 . A6
[ 2160, "C3 . (A6 . C2) = (C3 . A6) . C2" ]



subgroups of Aut(X_13):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 7, 1 ]C7
[ 8, 3 ]D8
[ 8, 5 ]C2 x C2 x C2
[ 8, 2 ]C4 x C2
[ 9, 2 ]C3 x C3
[ 10, 2 ]C10
[ 10, 1 ]D10
[ 12, 3 ]A4
[ 12, 5 ]C6 x C2
[ 12, 2 ]C12
[ 12, 4 ]D12
[ 12, 1 ]C3 : C4
[ 14, 1 ]D14
[ 15, 1 ]C15
[ 16, 11 ]C2 x D8
[ 18, 3 ]C3 x S3
[ 18, 4 ](C3 x C3) : C2
[ 18, 5 ]C6 x C3
[ 20, 3 ]C5 : C4
[ 20, 4 ]D20
[ 21, 2 ]C21
[ 21, 1 ]C7 : C3
[ 24, 14 ]C2 x C2 x S3
[ 24, 12 ]S4
[ 24, 8 ](C6 x C2) : C2
[ 24, 6 ]D24
[ 24, 5 ]C4 x S3
[ 24, 13 ]C2 x A4
[ 24, 15 ]C6 x C2 x C2
[ 24, 10 ]C3 x D8
[ 24, 9 ]C12 x C2
[ 27, 5 ]C3 x C3 x C3
[ 30, 2 ]C3 x D10
[ 30, 4 ]C30
[ 36, 11 ]C3 x A4
[ 36, 14 ]C6 x C6
[ 36, 9 ](C3 x C3) : C4
[ 36, 10 ]S3 x S3
[ 36, 8 ]C12 x C3
[ 36, 12 ]C6 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 40, 12 ]C2 x (C5 : C4)
[ 42, 1 ]C7 : C6
[ 42, 4 ]C3 x D14
[ 48, 38 ]D8 x S3
[ 48, 48 ]C2 x S4
[ 48, 45 ]C6 x D8
[ 54, 13 ]C3 x ((C3 x C3) : C2)
[ 54, 12 ]C3 x C3 x S3
[ 60, 5 ]A5
[ 60, 10 ]C6 x D10
[ 60, 6 ]C3 x (C5 : C4)
[ 63, 3 ]C3 x (C7 : C3)
[ 72, 44 ]A4 x S3
[ 72, 43 ](C3 x A4) : C2
[ 72, 42 ]C3 x S4
[ 72, 48 ]C2 x C6 x S3
[ 72, 40 ](S3 x S3) : C2
[ 72, 47 ]C6 x A4
[ 72, 37 ]C3 x C3 x D8
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 72, 28 ]C3 x D24
[ 72, 27 ]C12 x S3
[ 108, 41 ]C3 x C3 x A4
[ 108, 38 ]C3 x S3 x S3
[ 108, 36 ]C3 x ((C3 x C3) : C4)
[ 120, 35 ]C2 x A5
[ 120, 34 ]S5
[ 120, 40 ]C6 x (C5 : C4)
[ 126, 7 ]C3 x (C7 : C6)
[ 144, 183 ]S3 x S4
[ 144, 188 ]C6 x S4
[ 144, 162 ]C3 x S3 x D8
[ 168, 42 ]PSL(3,2)
[ 180, 19 ]GL(2,4)
[ 216, 166 ]C3 x S3 x A4
[ 216, 164 ]C3 x ((C3 x A4) : C2)
[ 216, 163 ]C3 x C3 x S4
[ 216, 157 ]C3 x ((S3 x S3) : C2)
[ 240, 189 ]C2 x S5
[ 360, 118 ]A6
[ 360, 122 ]C6 x A5
[ 360, 119 ]C3 x S5
[ 432, 745 ]C3 x S3 x S4
[ 504, 157 ]C3 x PSL(3,2)
[ 720, 763 ]S6
[ 720, 769 ]C6 x S5
[ 1080, 487 ]C3 x A6
[ 2160, "C3 x S6" ]
[ 2520, "A7" ]
[ 5040, "S7" ]
[ 7560, "C3 x A7" ]
[ 15120, "C3 x S7" ]



subgroups of Aut(X_14):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 8, 2 ]C4 x C2
[ 8, 3 ]D8
[ 8, 4 ]Q8
[ 8, 1 ]C8
[ 12, 5 ]C6 x C2
[ 12, 2 ]C12
[ 16, 13 ](C4 x C2) : C2
[ 16, 5 ]C8 x C2
[ 16, 8 ]QD16
[ 16, 7 ]D16
[ 16, 9 ]Q16
[ 24, 9 ]C12 x C2
[ 24, 2 ]C24
[ 24, 10 ]C3 x D8
[ 24, 11 ]C3 x Q8
[ 32, 42 ](C8 x C2) : C2
[ 48, 47 ]C3 x ((C4 x C2) : C2)
[ 48, 23 ]C24 x C2
[ 48, 26 ]C3 x QD16
[ 48, 25 ]C3 x D16
[ 48, 27 ]C3 x Q16
[ 96, 182 ]C3 x ((C8 x C2) : C2)



subgroups of Aut(X_15):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 7, 1 ]C7
[ 8, 3 ]D8
[ 8, 1 ]C8
[ 9, 2 ]C3 x C3
[ 12, 3 ]A4
[ 12, 5 ]C6 x C2
[ 12, 2 ]C12
[ 12, 4 ]D12
[ 14, 1 ]D14
[ 16, 7 ]D16
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 21, 2 ]C21
[ 21, 1 ]C7 : C3
[ 24, 12 ]S4
[ 24, 10 ]C3 x D8
[ 24, 2 ]C24
[ 36, 11 ]C3 x A4
[ 36, 12 ]C6 x S3
[ 42, 1 ]C7 : C6
[ 42, 4 ]C3 x D14
[ 48, 25 ]C3 x D16
[ 63, 3 ]C3 x (C7 : C3)
[ 72, 42 ]C3 x S4
[ 126, 7 ]C3 x (C7 : C6)
[ 168, 42 ]PSL(3,2)
[ 336, 208 ]PSL(3,2) : C2
[ 504, 157 ]C3 x PSL(3,2)
[ 1008, 882 ]C3 x (PSL(3,2) : C2)



subgroups of Aut(X_16):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 2 ]C2 x C2
[ 4, 1 ]C4
[ 5, 1 ]C5
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 7, 1 ]C7
[ 8, 3 ]D8
[ 9, 2 ]C3 x C3
[ 10, 1 ]D10
[ 12, 5 ]C6 x C2
[ 12, 1 ]C3 : C4
[ 12, 4 ]D12
[ 12, 3 ]A4
[ 12, 2 ]C12
[ 15, 1 ]C15
[ 18, 5 ]C6 x C3
[ 18, 3 ]C3 x S3
[ 20, 3 ]C5 : C4
[ 21, 2 ]C21
[ 21, 1 ]C7 : C3
[ 24, 12 ]S4
[ 24, 8 ](C6 x C2) : C2
[ 24, 10 ]C3 x D8
[ 27, 3 ](C3 x C3) : C3
[ 30, 2 ]C3 x D10
[ 36, 11 ]C3 x A4
[ 36, 14 ]C6 x C6
[ 36, 12 ]C6 x S3
[ 36, 6 ]C3 x (C3 : C4)
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 60, 5 ]A5
[ 60, 6 ]C3 x (C5 : C4)
[ 63, 3 ]C3 x (C7 : C3)
[ 72, 42 ]C3 x S4
[ 72, 30 ]C3 x ((C6 x C2) : C2)
[ 108, 22 ](C2 x C2) : ((C3 x C3) : C3)
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 120, 34 ]S5
[ 168, 42 ]PSL(3,2)
[ 180, 19 ]GL(2,4)
[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2
[ 360, 119 ]C3 x S5
[ 504, 157 ]C3 x PSL(3,2)
[ 1080, 260 ]C3 . A6
[ 7560, "C3 . A7" ]



subgroups of Aut(X_17):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 4, 2 ]C2 x C2
[ 6, 2 ]C6
[ 6, 1 ]S3
[ 8, 4 ]Q8
[ 8, 1 ]C8
[ 8, 3 ]D8
[ 9, 2 ]C3 x C3
[ 12, 4 ]D12
[ 12, 2 ]C12
[ 12, 5 ]C6 x C2
[ 16, 8 ]QD16
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 24, 3 ]SL(2,3)
[ 24, 11 ]C3 x Q8
[ 24, 10 ]C3 x D8
[ 24, 2 ]C24
[ 36, 12 ]C6 x S3
[ 48, 29 ]GL(2,3)
[ 48, 26 ]C3 x QD16
[ 72, 25 ]C3 x SL(2,3)
[ 144, 122 ]C3 x GL(2,3)



subgroups of Aut(X_18):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 3, 1 ]C3
[ 4, 1 ]C4
[ 6, 1 ]S3
[ 6, 2 ]C6
[ 8, 4 ]Q8
[ 9, 2 ]C3 x C3
[ 9, 1 ]C9
[ 12, 2 ]C12
[ 18, 3 ]C3 x S3
[ 18, 5 ]C6 x C3
[ 24, 3 ]SL(2,3)
[ 24, 11 ]C3 x Q8
[ 27, 5 ]C3 x C3 x C3
[ 27, 3 ](C3 x C3) : C3
[ 27, 4 ]C9 : C3
[ 54, 12 ]C3 x C3 x S3
[ 54, 8 ]((C3 x C3) : C3) : C2
[ 72, 25 ]C3 x SL(2,3)
[ 81, 7 ](C3 x C3 x C3) : C3
[ 108, 15 ]((C3 x C3) : C3) : C4
[ 162, 10 ]((C3 x C3 x C3) : C3) : C2
[ 216, 88 ]((C3 x C3) : C3) : Q8
[ 648, 533 ](((C3 x C3) : C3) : Q8) : C3



subgroups of Aut(X_19):
[ 1, 1 ]1
[ 2, 1 ]C2
[ 4, 1 ]C4
[ 8, 1 ]C8
[ 16, 1 ]C16
[ 32, 1 ]C32
[ 64, 1 ]C64



subgroups of Aut(X_20):
[ 1, 1 ]1
[ 7, 1 ]C7
[ 43, 1 ]C43
[ 301, 1 ]C43 : C7



==> anc/CubicFivefolds.m <==
(* ::Package:: *)

(* Input: GAP ID of a finite group G *)
(* Return {} if G has no almost (5,3)-characters of G *)
(* Otherwise, return the following information for each 3-equivalence class of almost (5,3)-characters of G *)
(* (1) A representative element of the 3-equivalence class of almost (5,3)-characters of G with respect to irreducible representations (see LHsnewLHsnewred.txt) *)
(* (2) Generators of a corresponding almost (5,3)-representation *)
(* (3) A basis of the space of homogeneous polynomials of degree 3 invariant by these generators *)
(* (4) The result of the combinatorial smoothness criterion (CSC, see Lemma 5.8 in the paper) for the list of monomials appeared in the basis *)
(* (4') If CSC cannot determine smoothness, apply Jacobian test for polynomials given by the basis equipped with random coefficients *)
(* In (4), return 0 if non-smoothness follows from CSC; return 1 if there is a smooth form with random coefficients; return 2 otherwise *)
AFTinf[id_]:=Block[{i,out,L,repdims,anslist,read,out2,out3,readchis,chis,app,read2,ordF,app2,r,tab,inf,xi3,xi4,xi5,xi6,xi7,xi8,xi9,xi10,xi11,xi12,xi13,xi14,xi15,xi16,xi17,xi18,xi19,xi20,xi21,xi22,xi23,xi24,xi25,xi26,xi27,xi28,xi29,xi30,xi31,xi32,xi33,xi34,xi35,xi36,xi37,xi38,xi39,xi40,xi41,xi42,xi43,xi44,xi45,xi46,xi47,xi48,xi49,xi50,xi51,xi52,xi53,xi54,xi55,xi56,xi57,xi58,xi59,xi60,xi61,xi62,xi63,xi64,xi65,xi66,xi67,xi68,xi69,xi70,xi71,xi72,xi73,xi74,xi75,xi76,xi77,xi78,xi79,xi80,xi81,xi82,xi83,xi84,xi85,xi86,xi87,xi88,xi89,xi90,xi91,xi92,xi93,xi94,xi95,xi96,xi97,xi98,xi99,xi100,xi101,xi102,xi103,xi104,xi105,xi106,xi107,xi108,xi109,xi110,xi111,xi112,xi113,xi114,xi115,xi116,xi117,xi118,xi119,xi120,xi121,xi122,xi123,xi124,xi125,xi126,xi127,xi128,xi129,xi130,xi131,xi132,xi133,xi134,xi135,xi136,xi137,xi138,xi139,xi140,xi141,xi142,xi143,xi144,xi145,xi146,xi147,xi148,xi149,xi150,xi151,xi152,xi153,xi154,xi155,xi156,xi157,xi158,xi159,xi160,xi161,xi162,xi163,xi164,xi165,xi166,xi167,xi168,xi169,xi170,xi171,xi172,xi173,xi174,xi175,xi176,xi177,xi178,xi179,xi180,xi181,xi182,xi183,xi184,xi185,xi186,xi187,xi188,xi189,xi190,xi191,xi192,xi193,xi194,xi195,xi196,xi197,xi198,xi199,xi200},out=OpenWrite["/tmp/gap.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out,"restrictionMatrixListInfII(["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"]);"];
Write[out,"quit;"];
Close[out];
Run["gap -q -s 160000000 < /tmp/gap.in > /tmp/gap.out"];
Run["sed '/#/'d < /tmp/gap.out > /tmp/gap.math"];
Run["sed 's/\[/{/g;s/\]/}/g;s/>//g' < /tmp/gap.math > /tmp/gap.math2"];
read=OpenRead["/tmp/gap.math2"];
{L,repdims}=Read[read];anslist=CandFTRepsbyResMatList[L,repdims];If[Length[anslist]==0,Return[{}]];out2=OpenWrite["/tmp/gap2.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out2,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out2,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out2,"reps:="<>ToString[anslist,InputForm]<>";;"];
Write[out2,"id:=["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"];;"];
Write[out2,"takeonerepfromorbits(id,reps);;"];
Write[out2,"orbs:=takeonerepfromPGLorbits(id,last);;"];
Write[out2,"List(orbs,x->generatorsofrep(id,x));"];
Write[out2,"quit;"];
Close[out2];
Run["sed 's/{/\[/g;s/}/\]/g' < /tmp/gap2.in > /tmp/gap2.gapin"];
Run["gap -q -s 160000000 < /tmp/gap2.gapin > /tmp/gap2.out"];
Run["sed '/#/'d < /tmp/gap2.out > /tmp/gap2.sage"];
Run["sed 's/E(/UCF.gen(/g;s/>//g' < /tmp/gap2.sage > /tmp/gap2.sage2"];out3=OpenWrite["/tmp/gap3.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out3,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out3,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out3,"reps:="<>ToString[anslist,InputForm]<>";;"];
Write[out3,"id:=["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"];;"];
Write[out3,"takeonerepfromorbits(id,reps);;"];
Write[out3,"orbs:=takeonerepfromPGLorbits(id,last);"];
Write[out3,"quit;"];
Close[out3];
Run["sed 's/{/\[/g;s/}/\]/g' < /tmp/gap3.in > /tmp/gap3.gapin"];
Run["gap -q -s 160000000 < /tmp/gap3.gapin > /tmp/gap3.out"];
Run["sed '/#/'d < /tmp/gap3.out > /tmp/gap3.math"];
Run["sed 's/E(/xi/g;s/)//g;s/\[/{/g;s/\]/}/g;s/>//g' < /tmp/gap3.math > /tmp/gap3.math2"];
readchis=OpenRead["/tmp/gap3.math2"];
chis=Read[readchis];app=OpenAppend["/tmp/gap2.sage"];
Write[app,";;L:=last;;"];
Write[app,"CFfieldGene:=function(L) local i;for i in [1..1000] do if CF(i)=CyclotomicField(Flat(L)) then return i; fi;od;end;;"];
Write[app,"CFfieldGene(L);"];
Close[app];
Run["sed 's/\"//g' < /tmp/gap2.sage > /tmp/field.gap"];
Run["gap -q -s 160000000 < /tmp/field.gap > /tmp/field.gap2"];
FilePrint["/tmp/field.gap2"];
read2=OpenRead["/tmp/field.gap2"];
ordF=Read[read2];Run["sed -i.backup '1s/^/UCF = UniversalCyclotomicField();L=/' /tmp/gap2.sage2"];
app2=OpenAppend["/tmp/gap2.sage2"];
Write[app2,"F=CyclotomicField("<>ToString[ordF,InputForm]<>")"];Write[app2,"MS=MatrixSpace(F,7,7)"];
Write[app2,"matlist=[MatrixGroup([MS(p) for p in i]) for i in L]"];
Write[app2,"[[L[j],matlist[j].order(),matlist[j].invariants_of_degree(3)]for j in [0..len(matlist)-1]]"];
(*Write[app2,"quit"];*)
Close[app2];
Run["sed 's/\"//g' < /tmp/gap2.sage2 > /tmp/gap2.sage3"];
Run["sage -q < /tmp/gap2.sage3 > /tmp/gap2.sage4"];
Run["sed 's/://g;s/sage//g;s/\[/{/g;s/\]/}/g;s/E(/(xi/g;s/zeta/xi/g' < /tmp/gap2.sage4 > /tmp/table.math2"];Run["sed 's/{{{{{/*){{{{{/g' </tmp/table.math2> /tmp/table.math3"];
Run["sed -i.backup '1s/^/(*/' /tmp/table.math3"];
{xi3,xi4,xi5,xi6,xi7,xi8,xi9,xi10,xi11,xi12,xi13,xi14,xi15,xi16,xi17,xi18,xi19,xi20,xi21,xi22,xi23,xi24,xi25,xi26,xi27,xi28,xi29,xi30,xi31,xi32,xi33,xi34,xi35,xi36,xi37,xi38,xi39,xi40,xi41,xi42,xi43,xi44,xi45,xi46,xi47,xi48,xi49,xi50,xi51,xi52,xi53,xi54,xi55,xi56,xi57,xi58,xi59,xi60,xi61,xi62,xi63,xi64,xi65,xi66,xi67,xi68,xi69,xi70,xi71,xi72,xi73,xi74,xi75,xi76,xi77,xi78,xi79,xi80,xi81,xi82,xi83,xi84,xi85,xi86,xi87,xi88,xi89,xi90,xi91,xi92,xi93,xi94,xi95,xi96,xi97,xi98,xi99,xi100,xi101,xi102,xi103,xi104,xi105,xi106,xi107,xi108,xi109,xi110,xi111,xi112,xi113,xi114,xi115,xi116,xi117,xi118,xi119,xi120,xi121,xi122,xi123,xi124,xi125,xi126,xi127,xi128,xi129,xi130,xi131,xi132,xi133,xi134,xi135,xi136,xi137,xi138,xi139,xi140,xi141,xi142,xi143,xi144,xi145,xi146,xi147,xi148,xi149,xi150,xi151,xi152,xi153,xi154,xi155,xi156,xi157,xi158,xi159,xi160,xi161,xi162,xi163,xi164,xi165,xi166,xi167,xi168,xi169,xi170,xi171,xi172,xi173,xi174,xi175,xi176,xi177,xi178,xi179,xi180,xi181,xi182,xi183,xi184,xi185,xi186,xi187,xi188,xi189,xi190,xi191,xi192,xi193,xi194,xi195,xi196,xi197,xi198,xi199,xi200}=Table[E^(2Pi*I/i),{i,3,200}];
r=OpenRead["/tmp/table.math3"];
tab=Read[r];inf=CSCforAFTs[tab,chis,5,3];Return[inf]]

(* Input: GAP ID of a finite group G *)
(* Return {} if R_G in Strategy 5.16 in the paper is empty *)
(* Otherwise, return the following information for each 3-equivalence class of special almost (5,3)-characters of G *)
(* (1) A representative element of the 3-equivalence class of special almost (5,3)-characters of G with respect to irreducible representations (see LHsnewLHsnewred.txt) *)
(* (2) Generators of a corresponding special almost (5,3)-representation *)
(* (3) A basis of the space of homogeneous polynomials of degree 3 invariant by these generators *)
(* (4) The result of the combinatorial smoothness criterion (CSC, see Lemma 5.8 in the paper) for the list of monomials appeared in the basis *)
(* (4') If CSC cannot determine smoothness, apply Jacobian test for polynomials given by the basis equipped with random coefficients *)
(* In (4), return 0 if non-smoothness follows from CSC; return 1 if there is a smooth form with random coefficients; return 2 otherwise *)
AFTinfred[id_]:=Block[{i,out,L,repdims,anslist,read,out2,out3,readchis,chis,app,read2,ordF,app2,r,tab,inf,xi3,xi4,xi5,xi6,xi7,xi8,xi9,xi10,xi11,xi12,xi13,xi14,xi15,xi16,xi17,xi18,xi19,xi20,xi21,xi22,xi23,xi24,xi25,xi26,xi27,xi28,xi29,xi30,xi31,xi32,xi33,xi34,xi35,xi36,xi37,xi38,xi39,xi40,xi41,xi42,xi43,xi44,xi45,xi46,xi47,xi48,xi49,xi50,xi51,xi52,xi53,xi54,xi55,xi56,xi57,xi58,xi59,xi60,xi61,xi62,xi63,xi64,xi65,xi66,xi67,xi68,xi69,xi70,xi71,xi72,xi73,xi74,xi75,xi76,xi77,xi78,xi79,xi80,xi81,xi82,xi83,xi84,xi85,xi86,xi87,xi88,xi89,xi90,xi91,xi92,xi93,xi94,xi95,xi96,xi97,xi98,xi99,xi100,xi101,xi102,xi103,xi104,xi105,xi106,xi107,xi108,xi109,xi110,xi111,xi112,xi113,xi114,xi115,xi116,xi117,xi118,xi119,xi120,xi121,xi122,xi123,xi124,xi125,xi126,xi127,xi128,xi129,xi130,xi131,xi132,xi133,xi134,xi135,xi136,xi137,xi138,xi139,xi140,xi141,xi142,xi143,xi144,xi145,xi146,xi147,xi148,xi149,xi150,xi151,xi152,xi153,xi154,xi155,xi156,xi157,xi158,xi159,xi160,xi161,xi162,xi163,xi164,xi165,xi166,xi167,xi168,xi169,xi170,xi171,xi172,xi173,xi174,xi175,xi176,xi177,xi178,xi179,xi180,xi181,xi182,xi183,xi184,xi185,xi186,xi187,xi188,xi189,xi190,xi191,xi192,xi193,xi194,xi195,xi196,xi197,xi198,xi199,xi200},out=OpenWrite["/tmp/gap.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out,"restrictionMatrixListInfIIred(["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"]);"];
Write[out,"quit;"];
Close[out];
Run["gap -q -s 160000000 < /tmp/gap.in > /tmp/gap.out"];
Run["sed '/#/'d < /tmp/gap.out > /tmp/gap.math"];
Run["sed 's/\[/{/g;s/\]/}/g;s/>//g' < /tmp/gap.math > /tmp/gap.math2"];
read=OpenRead["/tmp/gap.math2"];
{L,repdims}=Read[read];anslist=CandFTRepsbyResMatList[L,repdims];If[Length[anslist]==0,Return[{}]];out2=OpenWrite["/tmp/gap2.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out2,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out2,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out2,"reps:="<>ToString[anslist,InputForm]<>";;"];
Write[out2,"id:=["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"];;"];
Write[out2,"takeonerepfromorbits(id,reps);;"];
Write[out2,"orbs:=takeonerepfromPGLorbits(id,last);;"];
Write[out2,"List(orbs,x->generatorsofrep(id,x));"];
Write[out2,"quit;"];
Close[out2];
Run["sed 's/{/\[/g;s/}/\]/g' < /tmp/gap2.in > /tmp/gap2.gapin"];
Run["gap -q -s 160000000 < /tmp/gap2.gapin > /tmp/gap2.out"];
Run["sed '/#/'d < /tmp/gap2.out > /tmp/gap2.sage"];
Run["sed 's/E(/UCF.gen(/g;s/>//g' < /tmp/gap2.sage > /tmp/gap2.sage2"];out3=OpenWrite["/tmp/gap3.in",FormatType->OutputForm,PageWidth->Infinity];
Write[out3,"Read(\"/Users/zzg/Documents/GAPcodes/LHsnewLHsnewred.txt\");"];
Write[out3,"Read(\"/Users/zzg/Documents/GAPcodes/GAPcodesnewforMath.txt\");"];
Write[out3,"reps:="<>ToString[anslist,InputForm]<>";;"];
Write[out3,"id:=["<>ToString[id[[1]],InputForm]<>","<>ToString[id[[2]],InputForm]<>"];;"];
Write[out3,"takeonerepfromorbits(id,reps);;"];
Write[out3,"orbs:=takeonerepfromPGLorbits(id,last);"];
Write[out3,"quit;"];
Close[out3];
Run["sed 's/{/\[/g;s/}/\]/g' < /tmp/gap3.in > /tmp/gap3.gapin"];
Run["gap -q -s 160000000 < /tmp/gap3.gapin > /tmp/gap3.out"];
Run["sed '/#/'d < /tmp/gap3.out > /tmp/gap3.math"];
Run["sed 's/E(/xi/g;s/)//g;s/\[/{/g;s/\]/}/g;s/>//g' < /tmp/gap3.math > /tmp/gap3.math2"];
readchis=OpenRead["/tmp/gap3.math2"];
chis=Read[readchis];app=OpenAppend["/tmp/gap2.sage"];
Write[app,";;L:=last;;"];
Write[app,"CFfieldGene:=function(L) local i;for i in [1..1000] do if CF(i)=CyclotomicField(Flat(L)) then return i; fi;od;end;;"];
Write[app,"CFfieldGene(L);"];
Close[app];
Run["sed 's/\"//g' < /tmp/gap2.sage > /tmp/field.gap"];
Run["gap -q -s 160000000 < /tmp/field.gap > /tmp/field.gap2"];
FilePrint["/tmp/field.gap2"];
read2=OpenRead["/tmp/field.gap2"];
ordF=Read[read2];Run["sed -i.backup '1s/^/UCF = UniversalCyclotomicField();L=/' /tmp/gap2.sage2"];
app2=OpenAppend["/tmp/gap2.sage2"];
Write[app2,"F=CyclotomicField("<>ToString[ordF,InputForm]<>")"];Write[app2,"MS=MatrixSpace(F,7,7)"];
Write[app2,"matlist=[MatrixGroup([MS(p) for p in i]) for i in L]"];
Write[app2,"[[L[j],matlist[j].order(),matlist[j].invariants_of_degree(3)]for j in [0..len(matlist)-1]]"];
(*Write[app2,"quit"];*)
Close[app2];
Run["sed 's/\"//g' < /tmp/gap2.sage2 > /tmp/gap2.sage3"];
Run["sage -q < /tmp/gap2.sage3 > /tmp/gap2.sage4"];
Run["sed 's/://g;s/sage//g;s/\[/{/g;s/\]/}/g;s/E(/(xi/g;s/zeta/xi/g' < /tmp/gap2.sage4 > /tmp/table.math2"];Run["sed 's/{{{{{/*){{{{{/g' </tmp/table.math2> /tmp/table.math3"];
Run["sed -i.backup '1s/^/(*/' /tmp/table.math3"];
{xi3,xi4,xi5,xi6,xi7,xi8,xi9,xi10,xi11,xi12,xi13,xi14,xi15,xi16,xi17,xi18,xi19,xi20,xi21,xi22,xi23,xi24,xi25,xi26,xi27,xi28,xi29,xi30,xi31,xi32,xi33,xi34,xi35,xi36,xi37,xi38,xi39,xi40,xi41,xi42,xi43,xi44,xi45,xi46,xi47,xi48,xi49,xi50,xi51,xi52,xi53,xi54,xi55,xi56,xi57,xi58,xi59,xi60,xi61,xi62,xi63,xi64,xi65,xi66,xi67,xi68,xi69,xi70,xi71,xi72,xi73,xi74,xi75,xi76,xi77,xi78,xi79,xi80,xi81,xi82,xi83,xi84,xi85,xi86,xi87,xi88,xi89,xi90,xi91,xi92,xi93,xi94,xi95,xi96,xi97,xi98,xi99,xi100,xi101,xi102,xi103,xi104,xi105,xi106,xi107,xi108,xi109,xi110,xi111,xi112,xi113,xi114,xi115,xi116,xi117,xi118,xi119,xi120,xi121,xi122,xi123,xi124,xi125,xi126,xi127,xi128,xi129,xi130,xi131,xi132,xi133,xi134,xi135,xi136,xi137,xi138,xi139,xi140,xi141,xi142,xi143,xi144,xi145,xi146,xi147,xi148,xi149,xi150,xi151,xi152,xi153,xi154,xi155,xi156,xi157,xi158,xi159,xi160,xi161,xi162,xi163,xi164,xi165,xi166,xi167,xi168,xi169,xi170,xi171,xi172,xi173,xi174,xi175,xi176,xi177,xi178,xi179,xi180,xi181,xi182,xi183,xi184,xi185,xi186,xi187,xi188,xi189,xi190,xi191,xi192,xi193,xi194,xi195,xi196,xi197,xi198,xi199,xi200}=Table[E^(2Pi*I/i),{i,3,200}];
r=OpenRead["/tmp/table.math3"];
tab=Read[r];inf=CSCforAFTs[tab,chis,5,3];Return[inf]]

(* The following two functions are used to determine almost (5,3)-reps by considering the (5,3)-characters of its abelian subgroups *)
(* A: restriction matrix from G to H via some embedding from H -> G *)
(* FTofH: all (5,3)-characters of H with respect to Irr(H) *)
(* repdims: list of dimensions of irreducible representations of G with respect to Irr(G) *)
CandFTRepsbyResMat[A_,FTofH_,repdims_]:=Block[{var,x,i,k,anslist,nonneq,eqdim7,reseq,sol},var=Table[x[i],{i,1,Length[repdims]}];
nonneq=Table[var[[i]]>=0,{i,1,Length[var]}];
eqdim7={(var . repdims==7)};anslist={};
For[k=1,k<=Length[FTofH],k++,Print["k=",k];
reseq=Table[((var . A)[[i]]==(FTofH[[k]])[[i]]),{i,1,Length[FTofH[[k]]]}];
sol=Solve[Join[nonneq,eqdim7,reseq],var,Integers];
If[Length[sol]>0,sol=(var/. sol);
Print[Length[sol]," solutions"];anslist=Join[anslist,sol],Print["no solution for this k"]]];
Print[Length[anslist]," candidates found"];Return[anslist]]

(* L={{FTofH1,A1},{FTofH2,A2},...}, where A1 is the restriction matrix from G to H1 via some embedding from H1 -> G *)
(* FTofH1: all (5,3)-characters of H with respect to Irr(H1) *)
(* repdims: list of dimensions of irreducible representations of G with respect to Irr(G) *)
(* |H1| needs to be relatively large to compute CandFTRepsbyResMat[A1,FTofH1,repdims] *)
(* if L includes all possible embeddings of proper abelian subgroups into G, then the output is the list of almost (5,3)-reps of G *)
CandFTRepsbyResMatList[L_,repdims_]:=Block[{A,FTofH,i,anslist,n},{FTofH,A}=L[[1]];
anslist=CandFTRepsbyResMat[A,FTofH,repdims];
If[Length[anslist]==0,Return[{}]];n=Length[L];
For[i=2,i<=n,i++,A=L[[i,2]];FTofH=L[[i,1]];
anslist=Select[anslist,MemberQ[FTofH,# . A]&];
Print[Length[anslist]," candidates left after test by ",i,"-th abelian subgroup embedding"];
If[Length[anslist]==0,Return[{}]]];Return[anslist]]

(* Partition the list l into segments, where the sizes of the segments are specified by the list p *)
dynP[l_,p_]:=MapThread[l[[#;;#2]]&,{{0}~Join~Most@#+1,#}&@Accumulate@p]

(* n: dimension of hypersurface *)
(* Return the list of all tuples (v1,v2,v3), where vi are sets of integers such that the union of v1,v2,v3 is {1,...,n+2} and |v1|>|v2| *)
AllDecomposition[n_]:=Block[{Permu,PartiList,DecompList,Decomps,parti,i},PartiList=AllPartition[n];
DecompList={};
For[i=1,i<Length[PartiList]+1,i++,parti=PartiList[[i]];
Decomps=DecompositionForCertainPartition[parti,n];
AppendTo[DecompList,Decomps]];
DecompList=Flatten[DecompList,1];
Return[DecompList]]

(* Return all possible tuples of integers (a1,a2,a3) such that a1+a2+a3=n+2 and a1>a2 *)
AllPartition[n_]:=Block[{PartiList},PartiList=Select[Tuples[Range[0,n+2],3],Total@#==n+2&];
PartiList=Select[PartiList,#[[1]]>#[[2]]&];
Return[PartiList];]

(* parti: a given tuple of integers (a1,a2,a3) with a1+a2+a3=n+2 *)
(* Partition the list {1,...,n+2} into three disjoint subsets of sizes a1,a2 and a3 *)
DecompositionForCertainPartition[parti_,n_]:=Block[{Permu,DecompList},Permu=Permutations[Range[1,n+2]];
DecompList=dynP[#,parti]&/@Permu;
DecompList=Map[Sort,DecompList,{2}];
DecompList=DeleteDuplicates[DecompList];
Return[DecompList];]

(* v: a sublist of {1, ..., n+2} *)
(* Return a list (called the position list of v) with the i-th element being 1 if i is in v, 0 otherwise *)
PositionList[v_,n_]:=Block[{listvi,vi},vi=Map[List[#]&,v];
listvi=ReplacePart[ConstantArray[0,n+2],vi->1];
Return[listvi];]

(* table: a list of monomials in an exponential form, e.g., x1^2x4 -> {2, 0, 0, 1, 0, 0, 0} *)
(* Listv0, Listv1, Listv2: position lists of given sublists of {1, ..., n+2} *)
(* n and d are the dimension and degree, respectively *)
(* Check Lemma 5.8 (i)-(iii) for given V1, V2 and V3 cooresponding to Listv0, Listv1 and Listv2, respectively *)
CertainDecompsitionTest[table_,Listv0_,Listv1_,Listv2_,n_,d_]:=Block[{degv0,degv1,degv2,i},For[i=1,i<Length[table]+1,i++,degv0=Total[Pick[table[[i]],Listv0,1]];
degv1=Total[Pick[table[[i]],Listv1,1]];
degv2=Total[Pick[table[[i]],Listv2,1]];
If[!((degv0==d-1&&degv1==1)||(degv0==1&&degv1+degv2==d-1)||(degv1+degv2==d)),Return[1]]];
Return[2]]

(* tab: contains information on the faithful representations of a group *)
(* chis: character lists of the representations *)
(* Print the information and apply the smoothness test for the monomials that are invariant under the representation matrices *)
CSCforAFTs[tab_,chis_,n_,d_]:=Block[{i,j,basislist,relist,testre},relist={};
For[i=1,i<Length[tab]+1,i++,basislist=tab[[i,3]];
Print[i];
Print[chis[[i]]];
For[j=1,j<Length[tab[[i,1]]]+1,j++,Print[j,"-th generator"];
Print[MatrixForm[tab[[i,1,j]]]];
Print[" "]];
Print["order of group is"];Print[tab[[i,2]]];
If[CSCforbasis[basislist,n,d]==1,testre=RandomTestII[basislist,n];
AppendTo[relist,{chis[[i]],testre,tab[[i,1]],tab[[i,3]]}],AppendTo[relist,{chis[[i]],0,tab[[i,1]],tab[[i,3]]}]]];
Return[relist]]

(* table: a list of monomials; DecompList: a list of tuples of integers (a1,a2,a3) with a1+a2+a3=n+2 *)
(* the smoothness test can be conducted for a given form F with n+2 variables and all monomials in "table" *)
(* Return 2 if the condition in Lemma 5.8 does not hold, indicating that F is not smooth *)
(* Return 1 if the condition holds and the smoothness requires further checking *)
NewSmoothnessTestII[table_,DecompList_,n_,d_]:=Block[{decomp,v0,v1,v2,Listv0,Listv1,Listv2,degv0,degv1,degv2,j},For[j=1,j<Length[DecompList]+1,j++,decomp=DecompList[[j]];
v0=decomp[[1]];Listv0=PositionList[v0,n];
v1=decomp[[2]];Listv1=PositionList[v1,n];
v2=decomp[[3]];Listv2=PositionList[v2,n];
If[CertainDecompsitionTest[table,Listv0,Listv1,Listv2,n,d]!=1,Print["{V1,V2,V3}: "];
Print[{(#-1)&/@v0,(#-1)&/@v1,(#-1)&/@v2}];
Print["not smooth by CSC"];Return[2]]];
Return[1]]

(* basislist: a list of polynomials in {x0, ..., x6} *)
(* Extract the monomials appearing in basislist into a list, then conduct the smoothness test (apply "NewSmoothnessTestII") for this list of monomials *)
CSCforbasis[basislist_,n_,d_]:=Block[{cubic,DecompList},Print["monomils involved: "];
Print[(Flatten[MonomialList[#]&/@basislist])];
cubic=Exponent[#,Table[Symbol["x"<>ToString[i]],{i,0,n+1}]]&/@(Flatten[MonomialList[#]&/@basislist]);
DecompList=AllDecomposition[n];
Return[NewSmoothnessTestII[cubic,DecompList,n,d]]]

(* Return 1 if a smooth form F given by linear combination of polynomials in "basislist" can be found *)
(* Return 2 if no such F is found *)
RandomTestII[basislist_,n_]:=Block[{i,random},For[i=1,i<5,i++,random=RandomInteger[{1,100},Length[basislist]];
If[SmoothnessTestII[basislist,random,n]==1,Return[1]]];
Return[2]]

(* random: a list of (complex) numbers of length equal to that of "basislist" *)
(* Return 0 if the form given by the sum of polynomials in "basislist" equipped with coefficients in "ramdom" (in input order) is smooth *)
(* Return 1 if such a form is not smooth *)
SmoothnessTestII[basislist_,random_,n_]:=Block[{i,var,cubic,eq,sol,min},cubic=basislist . random;
var=Table[Symbol["x"<>ToString[i]],{i,0,n+1}];
Print["a test with random coefficients: ",cubic];
eq=D[cubic,#]==0&/@var;sol=Solve[eq,var];
Print[" solution for the partial derivatives: ",sol];
min=Min[Map[Length[#]&,sol]];
If[min==n+2,Return[1],Return[0]]]


==> anc/Example-m16-43-groups.txt <==
-- In this file, we take the case m = 16 as an example to illustrate how to classify solvable (4,3)-groups by using Strategy 6.8 with the help of computer algebra (GAP, Sage and Mathematica).

-- In Step 1, we only use GAP. More precisely, we first load the file GAPsubtest-43groups.txt in GAP using the "Read" function. Then, we use the function "subtestSolvableCubic4" to obtain the list B'_16 of all solvable groups of order 16 which satisfy conditions (1) and (2) in Step 1 of Strategy 6.8. It turns out that there are five groups in B'_16: 
[ 16, 3 ](C4 x C2) : C2
[ 16, 4 ]C4 : C4
[ 16, 10 ]C4 x C2 x C2
[ 16, 12 ]C2 x Q8
[ 16, 14 ]C2 x C2 x C2 x C2

-- In Step 2, we only use GAP. For each group G in B'_16, we compute the C_3-covering (5,3)-groups of order 3*16 (the set C_G) using the function "quabyc3II" in GAPsubtest-43groups.txt. It turns out C_[16,3]={[48,21]}, C_[16,4]={[48,22]}, C_[16,10]={[48,44]}, C_[16,12] and C_[16,14] are empty.

-- In Step 3, we use a mixture of GAP, Sage and Mathematica. Clearly, each group in C_G contains none of the 19 groups in Theorem 5.12. Then by Theorem 6.7 (ii), we exclude the groups in C_G by using the function "AFTinfred" in file CubicFivefolds.m. We remark that for certain cases m > 16, some of the groups in C_G contain one of the 19 groups in Theorem 5.12 and they are excluded by Theorem 6.7 (i).

-- Below is the unedited content from the running interfaces of GAP and Mathematica in terminal of MacOS, including both input and output, along with some explanatory comments.


 ┌───────┐   GAP 4.12.2 of 2022-12-18
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: aarch64-apple-darwin22-default64-kv8
 Configuration:  gmp 6.2.1, GASMAN, readline
 Loading the library and packages ...
 Packages:   AClib 1.3.2, Alnuth 3.2.1, AtlasRep 2.1.6, AutPGrp 1.11, 
             Browse 1.8.19, CaratInterface 2.3.4, CRISP 1.4.6, Cryst 4.1.25, 
             CrystCat 1.1.10, CTblLib 1.3.4, curlInterface 2.3.1, 
             FactInt 1.6.3, FGA 1.4.0, Forms 1.2.9, GAPDoc 1.6.6, genss 1.6.8, 
             IO 4.8.0, IRREDSOL 1.4.4, LAGUNA 3.9.5, orb 4.9.0, 
             Polenta 1.3.10, Polycyclic 2.16, PrimGrp 3.4.3, RadiRoot 2.9, 
             recog 1.4.2, ResClasses 4.7.3, SmallGrp 1.5.1, Sophus 1.27, 
             SpinSym 1.5.2, TomLib 1.2.9, TransGrp 3.6.3, utils 0.81
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("/Users/zzg/Documents/GAPsubtest-43groups.txt");
─────────────────────────────────────────────────────────────────────────────
Loading  GrpConst 2.6.3 (Constructing the Groups of a Given Order)
by Hans Ulrich Besche and
   Bettina Eick (http://www.iaa.tu-bs.de/beick).
maintained by:
   Bettina Eick (http://www.iaa.tu-bs.de/beick) and
   Max Horn (https://www.quendi.de/math).
Homepage: https://gap-packages.github.io/grpconst/
Report issues at https://github.com/gap-packages/grpconst/issues
─────────────────────────────────────────────────────────────────────────────
gap> #In this file, we verify the case m = 16 in the proof of Theorem 6.1.
gap> # Read the ancillary file GAPsubtest-43groups.txt.
gap> subtestSolvableCubic4(16,Lcubic2000);
14For groups of order 16,the following groups pass the sub-test:
[ 16, 1 ]C16

[ 16, 2 ]C4 x C4

[ 16, 3 ](C4 x C2) : C2

[ 16, 4 ]C4 : C4

[ 16, 5 ]C8 x C2

[ 16, 6 ]C8 : C2

[ 16, 7 ]D16

[ 16, 8 ]QD16

[ 16, 9 ]Q16

[ 16, 10 ]C4 x C2 x C2

[ 16, 11 ]C2 x D8

[ 16, 12 ]C2 x Q8

[ 16, 13 ](C4 x C2) : C2

[ 16, 14 ]C2 x C2 x C2 x C2

The following groups pass the sub-test but are needed to be excluded:
[ 16, 3 ](C4 x C2) : C2

[ 16, 4 ]C4 : C4

[ 16, 10 ]C4 x C2 x C2

[ 16, 12 ]C2 x Q8

[ 16, 14 ]C2 x C2 x C2 x C2

gap> # thus B'_16 consists of 5 groups
gap> # we determine the C3-covering (5,3)-groups of the five groups
gap> grpid:=[16,3];;L:=[];; for i in [1..Length(L53group)] do id:=L53group[i]; if (id[1]=(3*grpid[1])) then if grpid in quabyc3II(id) then Append(L,[id]);else ;fi;else ;fi;od;L;
[ [ 48, 21 ] ]
gap> grpid:=[16,4];;L:=[];; for i in [1..Length(L53group)] do id:=L53group[i]; if (id[1]=(3*grpid[1])) then if grpid in quabyc3II(id) then Append(L,[id]);else ;fi;else ;fi;od;L;
[ [ 48, 22 ] ]
gap> grpid:=[16,10];;L:=[];; for i in [1..Length(L53group)] do id:=L53group[i]; if (id[1]=(3*grpid[1])) then if grpid in quabyc3II(id) then Append(L,[id]);else ;fi;else ;fi;od;L;
[ [ 48, 44 ] ]
gap> grpid:=[16,12];;L:=[];; for i in [1..Length(L53group)] do id:=L53group[i]; if (id[1]=(3*grpid[1])) then if grpid in quabyc3II(id) then Append(L,[id]);else ;fi;else ;fi;od;L;
[  ]
gap> grpid:=[16,14];;L:=[];; for i in [1..Length(L53group)] do id:=L53group[i]; if (id[1]=(3*grpid[1])) then if grpid in quabyc3II(id) then Append(L,[id]);else ;fi;else ;fi;od;L;
[  ]
gap> # thus C_[16,3]={[48,21]}, C_[16,4]={[48,22]}, C_[16,10]={[48,44]}, C_[16,12] and C_[16,14] are empty.
gap> 



Mathematica 13.2.1 Kernel for Mac OS X ARM (64-bit)
Copyright 1988-2023 Wolfram Research, Inc.

In[1]:= (* we use Mathematica to calculate the 3-equivalence classes of special 
almost (5,3)-characters of the C3-covering (5,3)-groups *)                      

In[2]:= <<"/Users/zzg/Documents/GAPcodes/CubicFivefolds.m"                      

In[3]:= AFTinfred[{48,21}]                                                      
k=1
no solution for this k
k=2
no solution for this k
k=3
16 solutions
k=4
16 solutions
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
16 solutions
k=18
16 solutions
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
16 solutions
k=32
16 solutions
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
16 solutions
k=46
16 solutions
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
16 solutions
k=60
16 solutions
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
no solution for this k
k=66
no solution for this k
k=67
no solution for this k
k=68
no solution for this k
k=69
no solution for this k
k=70
no solution for this k
k=71
no solution for this k
k=72
no solution for this k
k=73
16 solutions
k=74
16 solutions
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
16 solutions
k=88
16 solutions
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
16 solutions
k=102
16 solutions
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
16 solutions
k=116
16 solutions
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
k=121
no solution for this k
k=122
no solution for this k
k=123
no solution for this k
k=124
no solution for this k
k=125
no solution for this k
k=126
no solution for this k
k=127
no solution for this k
k=128
no solution for this k
k=129
16 solutions
k=130
16 solutions
k=131
no solution for this k
k=132
no solution for this k
k=133
no solution for this k
k=134
no solution for this k
k=135
no solution for this k
k=136
no solution for this k
k=137
no solution for this k
k=138
no solution for this k
k=139
no solution for this k
k=140
no solution for this k
k=141
no solution for this k
k=142
no solution for this k
k=143
16 solutions
k=144
16 solutions
k=145
no solution for this k
k=146
no solution for this k
k=147
no solution for this k
k=148
no solution for this k
k=149
no solution for this k
k=150
no solution for this k
k=151
no solution for this k
k=152
no solution for this k
k=153
no solution for this k
k=154
no solution for this k
k=155
no solution for this k
k=156
no solution for this k
k=157
16 solutions
k=158
16 solutions
k=159
no solution for this k
k=160
no solution for this k
k=161
no solution for this k
k=162
no solution for this k
k=163
no solution for this k
k=164
no solution for this k
k=165
no solution for this k
k=166
no solution for this k
k=167
no solution for this k
k=168
no solution for this k
k=169
no solution for this k
k=170
no solution for this k
k=171
no solution for this k
k=172
no solution for this k
k=173
no solution for this k
k=174
no solution for this k
k=175
24 solutions
k=176
24 solutions
k=177
no solution for this k
k=178
no solution for this k
k=179
no solution for this k
k=180
no solution for this k
k=181
no solution for this k
k=182
no solution for this k
k=183
no solution for this k
k=184
no solution for this k
k=185
no solution for this k
k=186
no solution for this k
k=187
no solution for this k
k=188
no solution for this k
k=189
no solution for this k
k=190
no solution for this k
k=191
no solution for this k
k=192
no solution for this k
k=193
no solution for this k
k=194
no solution for this k
k=195
no solution for this k
k=196
no solution for this k
k=197
no solution for this k
k=198
no solution for this k
k=199
no solution for this k
k=200
no solution for this k
k=201
no solution for this k
k=202
no solution for this k
k=203
no solution for this k
k=204
no solution for this k
k=205
no solution for this k
k=206
no solution for this k
k=207
no solution for this k
k=208
no solution for this k
k=209
no solution for this k
k=210
no solution for this k
k=211
no solution for this k
k=212
no solution for this k
k=213
no solution for this k
k=214
no solution for this k
k=215
no solution for this k
k=216
no solution for this k
k=217
24 solutions
k=218
24 solutions
k=219
no solution for this k
k=220
no solution for this k
k=221
no solution for this k
k=222
no solution for this k
k=223
no solution for this k
k=224
no solution for this k
k=225
no solution for this k
k=226
no solution for this k
k=227
no solution for this k
k=228
no solution for this k
k=229
no solution for this k
k=230
no solution for this k
k=231
no solution for this k
k=232
no solution for this k
k=233
no solution for this k
k=234
no solution for this k
k=235
no solution for this k
k=236
no solution for this k
k=237
no solution for this k
k=238
no solution for this k
k=239
no solution for this k
k=240
no solution for this k
k=241
no solution for this k
k=242
no solution for this k
k=243
no solution for this k
k=244
no solution for this k
k=245
no solution for this k
k=246
no solution for this k
k=247
no solution for this k
k=248
no solution for this k
k=249
no solution for this k
k=250
no solution for this k
k=251
no solution for this k
k=252
no solution for this k
k=253
no solution for this k
k=254
no solution for this k
k=255
no solution for this k
k=256
no solution for this k
k=257
no solution for this k
k=258
no solution for this k
k=259
24 solutions
k=260
24 solutions
k=261
no solution for this k
k=262
no solution for this k
k=263
no solution for this k
k=264
no solution for this k
k=265
no solution for this k
k=266
no solution for this k
k=267
no solution for this k
k=268
no solution for this k
k=269
no solution for this k
k=270
no solution for this k
k=271
no solution for this k
k=272
no solution for this k
k=273
no solution for this k
k=274
no solution for this k
k=275
no solution for this k
k=276
no solution for this k
k=277
no solution for this k
k=278
no solution for this k
k=279
no solution for this k
k=280
no solution for this k
k=281
no solution for this k
k=282
no solution for this k
k=283
no solution for this k
k=284
no solution for this k
k=285
no solution for this k
k=286
no solution for this k
k=287
no solution for this k
k=288
no solution for this k
k=289
no solution for this k
k=290
no solution for this k
k=291
no solution for this k
k=292
no solution for this k
k=293
no solution for this k
k=294
no solution for this k
k=295
no solution for this k
k=296
no solution for this k
k=297
no solution for this k
k=298
no solution for this k
k=299
no solution for this k
k=300
no solution for this k
k=301
24 solutions
k=302
24 solutions
k=303
no solution for this k
k=304
no solution for this k
k=305
no solution for this k
k=306
no solution for this k
k=307
no solution for this k
k=308
no solution for this k
k=309
no solution for this k
k=310
no solution for this k
k=311
no solution for this k
k=312
no solution for this k
k=313
no solution for this k
k=314
no solution for this k
k=315
no solution for this k
k=316
no solution for this k
k=317
no solution for this k
k=318
no solution for this k
k=319
no solution for this k
k=320
no solution for this k
k=321
no solution for this k
k=322
no solution for this k
k=323
no solution for this k
k=324
no solution for this k
k=325
no solution for this k
k=326
no solution for this k
k=327
no solution for this k
k=328
no solution for this k
k=329
no solution for this k
k=330
no solution for this k
k=331
no solution for this k
k=332
no solution for this k
k=333
no solution for this k
k=334
no solution for this k
k=335
no solution for this k
k=336
no solution for this k
k=337
no solution for this k
k=338
no solution for this k
k=339
no solution for this k
k=340
no solution for this k
k=341
no solution for this k
k=342
no solution for this k
k=343
24 solutions
k=344
24 solutions
k=345
no solution for this k
k=346
no solution for this k
k=347
no solution for this k
k=348
no solution for this k
k=349
no solution for this k
k=350
no solution for this k
k=351
no solution for this k
k=352
no solution for this k
k=353
no solution for this k
k=354
no solution for this k
k=355
no solution for this k
k=356
no solution for this k
k=357
no solution for this k
k=358
no solution for this k
k=359
no solution for this k
k=360
no solution for this k
k=361
no solution for this k
k=362
no solution for this k
k=363
no solution for this k
k=364
no solution for this k
k=365
no solution for this k
k=366
no solution for this k
k=367
no solution for this k
k=368
no solution for this k
k=369
no solution for this k
k=370
no solution for this k
k=371
no solution for this k
k=372
no solution for this k
k=373
no solution for this k
k=374
no solution for this k
k=375
no solution for this k
k=376
no solution for this k
k=377
no solution for this k
k=378
no solution for this k
k=379
no solution for this k
k=380
no solution for this k
k=381
no solution for this k
k=382
no solution for this k
k=383
no solution for this k
k=384
no solution for this k
k=385
24 solutions
k=386
24 solutions
k=387
no solution for this k
k=388
no solution for this k
k=389
no solution for this k
k=390
no solution for this k
k=391
no solution for this k
k=392
no solution for this k
k=393
no solution for this k
k=394
no solution for this k
k=395
no solution for this k
k=396
no solution for this k
k=397
no solution for this k
k=398
no solution for this k
k=399
no solution for this k
k=400
no solution for this k
k=401
no solution for this k
k=402
no solution for this k
k=403
no solution for this k
k=404
no solution for this k
k=405
no solution for this k
k=406
no solution for this k
k=407
no solution for this k
k=408
no solution for this k
k=409
no solution for this k
k=410
no solution for this k
k=411
no solution for this k
k=412
no solution for this k
k=413
no solution for this k
k=414
no solution for this k
k=415
no solution for this k
k=416
no solution for this k
k=417
no solution for this k
k=418
no solution for this k
k=419
no solution for this k
k=420
no solution for this k
k=421
no solution for this k
k=422
no solution for this k
k=423
no solution for this k
k=424
no solution for this k
k=425
no solution for this k
k=426
no solution for this k
k=427
24 solutions
k=428
24 solutions
k=429
no solution for this k
k=430
no solution for this k
k=431
no solution for this k
k=432
no solution for this k
k=433
no solution for this k
k=434
no solution for this k
k=435
no solution for this k
k=436
no solution for this k
k=437
no solution for this k
k=438
no solution for this k
k=439
no solution for this k
k=440
no solution for this k
k=441
no solution for this k
k=442
no solution for this k
k=443
no solution for this k
k=444
no solution for this k
k=445
no solution for this k
k=446
no solution for this k
k=447
no solution for this k
k=448
no solution for this k
k=449
no solution for this k
k=450
no solution for this k
k=451
no solution for this k
k=452
no solution for this k
k=453
no solution for this k
k=454
no solution for this k
k=455
no solution for this k
k=456
no solution for this k
k=457
no solution for this k
k=458
no solution for this k
k=459
no solution for this k
k=460
no solution for this k
k=461
no solution for this k
k=462
no solution for this k
k=463
no solution for this k
k=464
no solution for this k
k=465
no solution for this k
k=466
no solution for this k
k=467
no solution for this k
k=468
no solution for this k
k=469
24 solutions
k=470
24 solutions
k=471
no solution for this k
k=472
no solution for this k
k=473
no solution for this k
k=474
no solution for this k
k=475
no solution for this k
k=476
no solution for this k
k=477
no solution for this k
k=478
no solution for this k
k=479
no solution for this k
k=480
no solution for this k
k=481
no solution for this k
k=482
no solution for this k
k=483
no solution for this k
k=484
no solution for this k
k=485
no solution for this k
k=486
no solution for this k
k=487
no solution for this k
k=488
no solution for this k
k=489
no solution for this k
k=490
no solution for this k
k=491
no solution for this k
k=492
no solution for this k
k=493
no solution for this k
k=494
no solution for this k
k=495
no solution for this k
k=496
no solution for this k
k=497
no solution for this k
k=498
no solution for this k
k=499
no solution for this k
k=500
no solution for this k
k=501
no solution for this k
k=502
no solution for this k
k=503
no solution for this k
k=504
no solution for this k
k=505
no solution for this k
k=506
no solution for this k
k=507
no solution for this k
k=508
no solution for this k
k=509
no solution for this k
k=510
no solution for this k
k=511
24 solutions
k=512
24 solutions
k=513
no solution for this k
k=514
no solution for this k
k=515
no solution for this k
k=516
no solution for this k
k=517
no solution for this k
k=518
no solution for this k
k=519
no solution for this k
k=520
no solution for this k
k=521
no solution for this k
k=522
no solution for this k
k=523
no solution for this k
k=524
no solution for this k
k=525
no solution for this k
k=526
no solution for this k
k=527
no solution for this k
k=528
no solution for this k
k=529
no solution for this k
k=530
no solution for this k
k=531
no solution for this k
k=532
no solution for this k
k=533
no solution for this k
k=534
no solution for this k
k=535
no solution for this k
k=536
no solution for this k
k=537
no solution for this k
k=538
no solution for this k
k=539
no solution for this k
k=540
no solution for this k
k=541
no solution for this k
k=542
no solution for this k
k=543
no solution for this k
k=544
no solution for this k
k=545
no solution for this k
k=546
no solution for this k
k=547
no solution for this k
k=548
no solution for this k
k=549
no solution for this k
k=550
no solution for this k
k=551
no solution for this k
k=552
no solution for this k
k=553
24 solutions
k=554
24 solutions
k=555
no solution for this k
k=556
no solution for this k
k=557
no solution for this k
k=558
no solution for this k
k=559
no solution for this k
k=560
no solution for this k
k=561
no solution for this k
k=562
no solution for this k
k=563
no solution for this k
k=564
no solution for this k
k=565
no solution for this k
k=566
no solution for this k
k=567
no solution for this k
k=568
no solution for this k
k=569
no solution for this k
k=570
no solution for this k
k=571
no solution for this k
k=572
no solution for this k
k=573
no solution for this k
k=574
no solution for this k
k=575
no solution for this k
k=576
no solution for this k
k=577
no solution for this k
k=578
no solution for this k
k=579
no solution for this k
k=580
no solution for this k
k=581
no solution for this k
k=582
no solution for this k
k=583
no solution for this k
k=584
no solution for this k
k=585
no solution for this k
k=586
no solution for this k
k=587
no solution for this k
k=588
no solution for this k
k=589
no solution for this k
k=590
no solution for this k
k=591
no solution for this k
k=592
no solution for this k
k=593
no solution for this k
k=594
no solution for this k
k=595
24 solutions
k=596
24 solutions
k=597
no solution for this k
k=598
no solution for this k
k=599
no solution for this k
k=600
no solution for this k
k=601
no solution for this k
k=602
no solution for this k
k=603
no solution for this k
k=604
no solution for this k
k=605
no solution for this k
k=606
no solution for this k
k=607
no solution for this k
k=608
no solution for this k
k=609
no solution for this k
k=610
no solution for this k
k=611
no solution for this k
k=612
no solution for this k
k=613
no solution for this k
k=614
no solution for this k
k=615
no solution for this k
k=616
no solution for this k
k=617
no solution for this k
k=618
no solution for this k
k=619
no solution for this k
k=620
no solution for this k
k=621
no solution for this k
k=622
no solution for this k
k=623
no solution for this k
k=624
no solution for this k
k=625
no solution for this k
k=626
no solution for this k
k=627
no solution for this k
k=628
no solution for this k
k=629
no solution for this k
k=630
no solution for this k
k=631
no solution for this k
k=632
no solution for this k
k=633
no solution for this k
k=634
no solution for this k
k=635
no solution for this k
k=636
no solution for this k
k=637
24 solutions
k=638
24 solutions
k=639
no solution for this k
k=640
no solution for this k
k=641
no solution for this k
k=642
no solution for this k
k=643
no solution for this k
k=644
no solution for this k
k=645
no solution for this k
k=646
no solution for this k
k=647
no solution for this k
k=648
no solution for this k
k=649
no solution for this k
k=650
no solution for this k
k=651
no solution for this k
k=652
no solution for this k
k=653
no solution for this k
k=654
no solution for this k
k=655
no solution for this k
k=656
no solution for this k
k=657
no solution for this k
k=658
no solution for this k
k=659
no solution for this k
k=660
no solution for this k
k=661
no solution for this k
k=662
no solution for this k
k=663
no solution for this k
k=664
no solution for this k
k=665
no solution for this k
k=666
no solution for this k
k=667
no solution for this k
k=668
no solution for this k
k=669
no solution for this k
k=670
no solution for this k
k=671
no solution for this k
k=672
no solution for this k
k=673
no solution for this k
k=674
no solution for this k
k=675
no solution for this k
k=676
no solution for this k
k=677
no solution for this k
k=678
no solution for this k
k=679
no solution for this k
k=680
no solution for this k
k=681
no solution for this k
k=682
no solution for this k
k=683
no solution for this k
k=684
no solution for this k
k=685
no solution for this k
k=686
no solution for this k
k=687
no solution for this k
k=688
no solution for this k
k=689
no solution for this k
k=690
no solution for this k
k=691
no solution for this k
k=692
no solution for this k
k=693
no solution for this k
k=694
no solution for this k
k=695
no solution for this k
k=696
no solution for this k
k=697
no solution for this k
k=698
no solution for this k
k=699
no solution for this k
k=700
no solution for this k
k=701
no solution for this k
k=702
no solution for this k
k=703
no solution for this k
k=704
no solution for this k
k=705
no solution for this k
k=706
no solution for this k
k=707
no solution for this k
k=708
no solution for this k
k=709
no solution for this k
k=710
no solution for this k
k=711
no solution for this k
k=712
no solution for this k
k=713
no solution for this k
k=714
no solution for this k
k=715
no solution for this k
k=716
no solution for this k
k=717
no solution for this k
k=718
no solution for this k
k=719
no solution for this k
k=720
no solution for this k
k=721
no solution for this k
k=722
no solution for this k
k=723
no solution for this k
k=724
no solution for this k
k=725
no solution for this k
k=726
no solution for this k
k=727
no solution for this k
k=728
no solution for this k
k=729
no solution for this k
k=730
no solution for this k
k=731
no solution for this k
k=732
no solution for this k
k=733
no solution for this k
k=734
no solution for this k
k=735
no solution for this k
k=736
no solution for this k
k=737
no solution for this k
k=738
no solution for this k
k=739
no solution for this k
k=740
no solution for this k
k=741
no solution for this k
k=742
no solution for this k
k=743
no solution for this k
k=744
no solution for this k
k=745
no solution for this k
k=746
no solution for this k
k=747
no solution for this k
k=748
no solution for this k
k=749
no solution for this k
k=750
no solution for this k
k=751
no solution for this k
k=752
no solution for this k
k=753
no solution for this k
k=754
no solution for this k
k=755
no solution for this k
k=756
no solution for this k
k=757
no solution for this k
k=758
no solution for this k
k=759
no solution for this k
k=760
no solution for this k
k=761
no solution for this k
k=762
no solution for this k
k=763
no solution for this k
k=764
no solution for this k
k=765
no solution for this k
k=766
no solution for this k
k=767
no solution for this k
k=768
no solution for this k
k=769
no solution for this k
k=770
no solution for this k
k=771
no solution for this k
k=772
no solution for this k
k=773
no solution for this k
k=774
no solution for this k
k=775
no solution for this k
k=776
no solution for this k
k=777
no solution for this k
k=778
no solution for this k
k=779
no solution for this k
k=780
no solution for this k
k=781
no solution for this k
k=782
no solution for this k
k=783
no solution for this k
k=784
no solution for this k
k=785
no solution for this k
k=786
no solution for this k
k=787
no solution for this k
k=788
no solution for this k
k=789
no solution for this k
k=790
no solution for this k
k=791
no solution for this k
k=792
no solution for this k
k=793
no solution for this k
k=794
no solution for this k
k=795
no solution for this k
k=796
no solution for this k
k=797
no solution for this k
k=798
no solution for this k
k=799
no solution for this k
k=800
no solution for this k
k=801
no solution for this k
k=802
no solution for this k
k=803
no solution for this k
k=804
no solution for this k
k=805
no solution for this k
k=806
no solution for this k
k=807
no solution for this k
k=808
no solution for this k
k=809
no solution for this k
k=810
no solution for this k
k=811
no solution for this k
k=812
no solution for this k
k=813
no solution for this k
k=814
no solution for this k
k=815
no solution for this k
k=816
no solution for this k
k=817
no solution for this k
k=818
no solution for this k
k=819
no solution for this k
k=820
no solution for this k
k=821
no solution for this k
k=822
no solution for this k
k=823
no solution for this k
k=824
no solution for this k
k=825
no solution for this k
k=826
no solution for this k
k=827
no solution for this k
k=828
no solution for this k
k=829
no solution for this k
k=830
no solution for this k
k=831
no solution for this k
k=832
no solution for this k
k=833
no solution for this k
k=834
no solution for this k
k=835
no solution for this k
k=836
no solution for this k
k=837
no solution for this k
k=838
no solution for this k
k=839
no solution for this k
k=840
no solution for this k
k=841
no solution for this k
k=842
no solution for this k
k=843
no solution for this k
k=844
no solution for this k
k=845
no solution for this k
k=846
no solution for this k
k=847
no solution for this k
k=848
no solution for this k
k=849
no solution for this k
k=850
no solution for this k
k=851
no solution for this k
k=852
no solution for this k
k=853
no solution for this k
k=854
no solution for this k
k=855
no solution for this k
k=856
no solution for this k
k=857
no solution for this k
k=858
no solution for this k
k=859
no solution for this k
k=860
no solution for this k
k=861
no solution for this k
k=862
no solution for this k
k=863
no solution for this k
k=864
no solution for this k
k=865
no solution for this k
k=866
no solution for this k
k=867
no solution for this k
k=868
no solution for this k
k=869
no solution for this k
k=870
no solution for this k
k=871
no solution for this k
k=872
no solution for this k
k=873
no solution for this k
k=874
no solution for this k
k=875
no solution for this k
k=876
no solution for this k
k=877
no solution for this k
k=878
no solution for this k
k=879
no solution for this k
k=880
no solution for this k
k=881
no solution for this k
k=882
no solution for this k
k=883
no solution for this k
k=884
no solution for this k
k=885
no solution for this k
k=886
no solution for this k
k=887
no solution for this k
k=888
no solution for this k
k=889
no solution for this k
k=890
no solution for this k
k=891
no solution for this k
k=892
no solution for this k
k=893
no solution for this k
k=894
no solution for this k
k=895
no solution for this k
k=896
no solution for this k
k=897
no solution for this k
k=898
no solution for this k
k=899
no solution for this k
k=900
no solution for this k
k=901
no solution for this k
k=902
no solution for this k
k=903
no solution for this k
k=904
no solution for this k
k=905
no solution for this k
k=906
no solution for this k
k=907
no solution for this k
k=908
no solution for this k
k=909
no solution for this k
k=910
no solution for this k
k=911
no solution for this k
k=912
no solution for this k
k=913
no solution for this k
k=914
no solution for this k
k=915
no solution for this k
k=916
no solution for this k
k=917
no solution for this k
k=918
no solution for this k
k=919
no solution for this k
k=920
no solution for this k
k=921
no solution for this k
k=922
no solution for this k
k=923
no solution for this k
k=924
no solution for this k
k=925
no solution for this k
k=926
no solution for this k
k=927
no solution for this k
k=928
no solution for this k
k=929
no solution for this k
k=930
no solution for this k
k=931
no solution for this k
k=932
no solution for this k
k=933
no solution for this k
k=934
no solution for this k
k=935
no solution for this k
k=936
no solution for this k
k=937
no solution for this k
k=938
no solution for this k
k=939
no solution for this k
k=940
no solution for this k
k=941
no solution for this k
k=942
no solution for this k
k=943
no solution for this k
k=944
no solution for this k
k=945
no solution for this k
k=946
no solution for this k
k=947
no solution for this k
k=948
no solution for this k
k=949
no solution for this k
k=950
no solution for this k
k=951
no solution for this k
k=952
no solution for this k
k=953
no solution for this k
k=954
no solution for this k
k=955
no solution for this k
k=956
no solution for this k
k=957
no solution for this k
k=958
no solution for this k
k=959
no solution for this k
k=960
no solution for this k
k=961
no solution for this k
k=962
no solution for this k
k=963
no solution for this k
k=964
no solution for this k
k=965
no solution for this k
k=966
no solution for this k
k=967
no solution for this k
k=968
no solution for this k
k=969
no solution for this k
k=970
no solution for this k
k=971
no solution for this k
k=972
no solution for this k
k=973
no solution for this k
k=974
no solution for this k
k=975
no solution for this k
k=976
no solution for this k
k=977
no solution for this k
k=978
no solution for this k
k=979
no solution for this k
k=980
no solution for this k
k=981
no solution for this k
k=982
no solution for this k
k=983
no solution for this k
k=984
no solution for this k
k=985
no solution for this k
k=986
no solution for this k
k=987
no solution for this k
k=988
no solution for this k
k=989
no solution for this k
k=990
no solution for this k
k=991
no solution for this k
k=992
no solution for this k
k=993
no solution for this k
k=994
no solution for this k
k=995
no solution for this k
k=996
no solution for this k
k=997
no solution for this k
k=998
no solution for this k
k=999
no solution for this k
k=1000
no solution for this k
k=1001
no solution for this k
k=1002
no solution for this k
k=1003
no solution for this k
k=1004
no solution for this k
k=1005
no solution for this k
k=1006
no solution for this k
k=1007
no solution for this k
k=1008
no solution for this k
k=1009
no solution for this k
k=1010
no solution for this k
k=1011
no solution for this k
k=1012
no solution for this k
k=1013
no solution for this k
k=1014
no solution for this k
k=1015
no solution for this k
k=1016
no solution for this k
k=1017
no solution for this k
k=1018
no solution for this k
k=1019
no solution for this k
k=1020
no solution for this k
k=1021
no solution for this k
k=1022
no solution for this k
k=1023
no solution for this k
k=1024
no solution for this k
k=1025
no solution for this k
k=1026
no solution for this k
k=1027
no solution for this k
k=1028
no solution for this k
k=1029
no solution for this k
k=1030
no solution for this k
k=1031
no solution for this k
k=1032
no solution for this k
k=1033
no solution for this k
k=1034
no solution for this k
k=1035
no solution for this k
k=1036
no solution for this k
k=1037
no solution for this k
k=1038
no solution for this k
k=1039
no solution for this k
k=1040
no solution for this k
k=1041
no solution for this k
k=1042
no solution for this k
k=1043
no solution for this k
k=1044
no solution for this k
k=1045
no solution for this k
k=1046
no solution for this k
k=1047
no solution for this k
k=1048
no solution for this k
k=1049
no solution for this k
k=1050
no solution for this k
k=1051
no solution for this k
k=1052
no solution for this k
k=1053
no solution for this k
k=1054
no solution for this k
k=1055
no solution for this k
k=1056
no solution for this k
k=1057
no solution for this k
k=1058
no solution for this k
k=1059
no solution for this k
k=1060
no solution for this k
k=1061
no solution for this k
k=1062
no solution for this k
k=1063
no solution for this k
k=1064
no solution for this k
k=1065
no solution for this k
k=1066
no solution for this k
k=1067
no solution for this k
k=1068
no solution for this k
k=1069
no solution for this k
k=1070
no solution for this k
k=1071
no solution for this k
k=1072
no solution for this k
k=1073
no solution for this k
k=1074
no solution for this k
k=1075
no solution for this k
k=1076
no solution for this k
k=1077
no solution for this k
k=1078
no solution for this k
k=1079
no solution for this k
k=1080
no solution for this k
k=1081
no solution for this k
k=1082
no solution for this k
k=1083
no solution for this k
k=1084
no solution for this k
k=1085
no solution for this k
k=1086
no solution for this k
k=1087
no solution for this k
k=1088
no solution for this k
k=1089
no solution for this k
k=1090
no solution for this k
k=1091
no solution for this k
k=1092
no solution for this k
k=1093
no solution for this k
k=1094
no solution for this k
k=1095
no solution for this k
k=1096
no solution for this k
k=1097
no solution for this k
k=1098
no solution for this k
k=1099
no solution for this k
k=1100
no solution for this k
k=1101
no solution for this k
k=1102
no solution for this k
k=1103
no solution for this k
k=1104
no solution for this k
k=1105
no solution for this k
k=1106
no solution for this k
k=1107
no solution for this k
k=1108
no solution for this k
k=1109
no solution for this k
k=1110
no solution for this k
k=1111
no solution for this k
k=1112
no solution for this k
k=1113
no solution for this k
k=1114
no solution for this k
k=1115
no solution for this k
k=1116
no solution for this k
k=1117
no solution for this k
k=1118
no solution for this k
k=1119
no solution for this k
k=1120
no solution for this k
k=1121
no solution for this k
k=1122
no solution for this k
k=1123
no solution for this k
k=1124
no solution for this k
k=1125
no solution for this k
k=1126
no solution for this k
k=1127
no solution for this k
k=1128
no solution for this k
k=1129
no solution for this k
k=1130
no solution for this k
k=1131
no solution for this k
k=1132
no solution for this k
k=1133
no solution for this k
k=1134
no solution for this k
k=1135
no solution for this k
k=1136
no solution for this k
k=1137
no solution for this k
k=1138
no solution for this k
k=1139
no solution for this k
k=1140
no solution for this k
k=1141
no solution for this k
k=1142
no solution for this k
k=1143
no solution for this k
k=1144
no solution for this k
k=1145
no solution for this k
k=1146
no solution for this k
k=1147
no solution for this k
k=1148
no solution for this k
k=1149
no solution for this k
k=1150
no solution for this k
k=1151
no solution for this k
k=1152
no solution for this k
k=1153
no solution for this k
k=1154
no solution for this k
k=1155
no solution for this k
k=1156
no solution for this k
k=1157
no solution for this k
k=1158
no solution for this k
k=1159
no solution for this k
k=1160
no solution for this k
k=1161
no solution for this k
k=1162
no solution for this k
k=1163
no solution for this k
k=1164
no solution for this k
k=1165
no solution for this k
k=1166
no solution for this k
k=1167
no solution for this k
k=1168
no solution for this k
k=1169
no solution for this k
k=1170
no solution for this k
k=1171
no solution for this k
k=1172
no solution for this k
k=1173
no solution for this k
k=1174
no solution for this k
k=1175
no solution for this k
k=1176
no solution for this k
k=1177
no solution for this k
k=1178
no solution for this k
k=1179
no solution for this k
k=1180
no solution for this k
k=1181
no solution for this k
k=1182
no solution for this k
k=1183
24 solutions
k=1184
24 solutions
k=1185
no solution for this k
k=1186
no solution for this k
k=1187
no solution for this k
k=1188
no solution for this k
k=1189
no solution for this k
k=1190
no solution for this k
k=1191
no solution for this k
k=1192
no solution for this k
k=1193
no solution for this k
k=1194
no solution for this k
k=1195
no solution for this k
k=1196
no solution for this k
k=1197
no solution for this k
k=1198
no solution for this k
k=1199
no solution for this k
k=1200
no solution for this k
k=1201
24 solutions
k=1202
24 solutions
k=1203
no solution for this k
k=1204
no solution for this k
k=1205
no solution for this k
k=1206
no solution for this k
k=1207
no solution for this k
k=1208
no solution for this k
k=1209
no solution for this k
k=1210
no solution for this k
k=1211
24 solutions
k=1212
24 solutions
k=1213
no solution for this k
k=1214
no solution for this k
k=1215
no solution for this k
k=1216
no solution for this k
k=1217
no solution for this k
k=1218
no solution for this k
k=1219
no solution for this k
k=1220
no solution for this k
k=1221
no solution for this k
k=1222
no solution for this k
k=1223
no solution for this k
k=1224
no solution for this k
k=1225
no solution for this k
k=1226
no solution for this k
k=1227
no solution for this k
k=1228
no solution for this k
k=1229
24 solutions
k=1230
24 solutions
k=1231
no solution for this k
k=1232
no solution for this k
k=1233
no solution for this k
k=1234
no solution for this k
k=1235
no solution for this k
k=1236
no solution for this k
k=1237
no solution for this k
k=1238
no solution for this k
k=1239
24 solutions
k=1240
24 solutions
k=1241
no solution for this k
k=1242
no solution for this k
k=1243
no solution for this k
k=1244
no solution for this k
k=1245
no solution for this k
k=1246
no solution for this k
k=1247
no solution for this k
k=1248
no solution for this k
k=1249
no solution for this k
k=1250
no solution for this k
k=1251
no solution for this k
k=1252
no solution for this k
k=1253
no solution for this k
k=1254
no solution for this k
k=1255
no solution for this k
k=1256
no solution for this k
k=1257
24 solutions
k=1258
24 solutions
k=1259
no solution for this k
k=1260
no solution for this k
k=1261
no solution for this k
k=1262
no solution for this k
k=1263
no solution for this k
k=1264
no solution for this k
k=1265
no solution for this k
k=1266
no solution for this k
k=1267
24 solutions
k=1268
24 solutions
k=1269
no solution for this k
k=1270
no solution for this k
k=1271
no solution for this k
k=1272
no solution for this k
k=1273
no solution for this k
k=1274
no solution for this k
k=1275
no solution for this k
k=1276
no solution for this k
k=1277
no solution for this k
k=1278
no solution for this k
k=1279
no solution for this k
k=1280
no solution for this k
k=1281
no solution for this k
k=1282
no solution for this k
k=1283
no solution for this k
k=1284
no solution for this k
k=1285
24 solutions
k=1286
24 solutions
k=1287
no solution for this k
k=1288
no solution for this k
k=1289
no solution for this k
k=1290
no solution for this k
k=1291
no solution for this k
k=1292
no solution for this k
k=1293
no solution for this k
k=1294
no solution for this k
k=1295
24 solutions
k=1296
24 solutions
k=1297
no solution for this k
k=1298
no solution for this k
k=1299
no solution for this k
k=1300
no solution for this k
k=1301
no solution for this k
k=1302
no solution for this k
k=1303
no solution for this k
k=1304
no solution for this k
k=1305
no solution for this k
k=1306
no solution for this k
k=1307
no solution for this k
k=1308
no solution for this k
k=1309
no solution for this k
k=1310
no solution for this k
k=1311
no solution for this k
k=1312
no solution for this k
k=1313
24 solutions
k=1314
24 solutions
k=1315
no solution for this k
k=1316
no solution for this k
k=1317
no solution for this k
k=1318
no solution for this k
k=1319
no solution for this k
k=1320
no solution for this k
k=1321
no solution for this k
k=1322
no solution for this k
k=1323
24 solutions
k=1324
24 solutions
k=1325
no solution for this k
k=1326
no solution for this k
k=1327
no solution for this k
k=1328
no solution for this k
k=1329
no solution for this k
k=1330
no solution for this k
k=1331
no solution for this k
k=1332
no solution for this k
k=1333
no solution for this k
k=1334
no solution for this k
k=1335
no solution for this k
k=1336
no solution for this k
k=1337
no solution for this k
k=1338
no solution for this k
k=1339
no solution for this k
k=1340
no solution for this k
k=1341
24 solutions
k=1342
24 solutions
k=1343
no solution for this k
k=1344
no solution for this k
k=1345
no solution for this k
k=1346
no solution for this k
k=1347
no solution for this k
k=1348
no solution for this k
k=1349
no solution for this k
k=1350
no solution for this k
k=1351
32 solutions
k=1352
32 solutions
k=1353
no solution for this k
k=1354
no solution for this k
k=1355
no solution for this k
k=1356
no solution for this k
k=1357
no solution for this k
k=1358
no solution for this k
k=1359
no solution for this k
k=1360
no solution for this k
k=1361
no solution for this k
k=1362
no solution for this k
k=1363
no solution for this k
k=1364
no solution for this k
k=1365
no solution for this k
k=1366
no solution for this k
k=1367
no solution for this k
k=1368
no solution for this k
k=1369
32 solutions
k=1370
32 solutions
k=1371
no solution for this k
k=1372
no solution for this k
k=1373
no solution for this k
k=1374
no solution for this k
k=1375
no solution for this k
k=1376
no solution for this k
k=1377
no solution for this k
k=1378
no solution for this k
k=1379
32 solutions
k=1380
32 solutions
k=1381
no solution for this k
k=1382
no solution for this k
k=1383
no solution for this k
k=1384
no solution for this k
k=1385
no solution for this k
k=1386
no solution for this k
k=1387
no solution for this k
k=1388
no solution for this k
k=1389
no solution for this k
k=1390
no solution for this k
k=1391
no solution for this k
k=1392
no solution for this k
k=1393
no solution for this k
k=1394
no solution for this k
k=1395
no solution for this k
k=1396
no solution for this k
k=1397
32 solutions
k=1398
32 solutions
k=1399
no solution for this k
k=1400
no solution for this k
k=1401
no solution for this k
k=1402
no solution for this k
k=1403
no solution for this k
k=1404
no solution for this k
k=1405
no solution for this k
k=1406
no solution for this k
k=1407
32 solutions
k=1408
32 solutions
k=1409
no solution for this k
k=1410
no solution for this k
k=1411
no solution for this k
k=1412
no solution for this k
k=1413
no solution for this k
k=1414
no solution for this k
k=1415
no solution for this k
k=1416
no solution for this k
k=1417
no solution for this k
k=1418
no solution for this k
k=1419
no solution for this k
k=1420
no solution for this k
k=1421
no solution for this k
k=1422
no solution for this k
k=1423
no solution for this k
k=1424
no solution for this k
k=1425
32 solutions
k=1426
32 solutions
k=1427
no solution for this k
k=1428
no solution for this k
k=1429
no solution for this k
k=1430
no solution for this k
k=1431
no solution for this k
k=1432
no solution for this k
k=1433
no solution for this k
k=1434
no solution for this k
k=1435
32 solutions
k=1436
32 solutions
k=1437
no solution for this k
k=1438
no solution for this k
k=1439
no solution for this k
k=1440
no solution for this k
k=1441
no solution for this k
k=1442
no solution for this k
k=1443
no solution for this k
k=1444
no solution for this k
k=1445
no solution for this k
k=1446
no solution for this k
k=1447
no solution for this k
k=1448
no solution for this k
k=1449
no solution for this k
k=1450
no solution for this k
k=1451
no solution for this k
k=1452
no solution for this k
k=1453
32 solutions
k=1454
32 solutions
k=1455
no solution for this k
k=1456
no solution for this k
k=1457
no solution for this k
k=1458
no solution for this k
k=1459
no solution for this k
k=1460
no solution for this k
k=1461
no solution for this k
k=1462
no solution for this k
k=1463
32 solutions
k=1464
32 solutions
k=1465
no solution for this k
k=1466
no solution for this k
k=1467
no solution for this k
k=1468
no solution for this k
k=1469
no solution for this k
k=1470
no solution for this k
k=1471
no solution for this k
k=1472
no solution for this k
k=1473
no solution for this k
k=1474
no solution for this k
k=1475
no solution for this k
k=1476
no solution for this k
k=1477
no solution for this k
k=1478
no solution for this k
k=1479
no solution for this k
k=1480
no solution for this k
k=1481
32 solutions
k=1482
32 solutions
k=1483
no solution for this k
k=1484
no solution for this k
k=1485
no solution for this k
k=1486
no solution for this k
k=1487
no solution for this k
k=1488
no solution for this k
k=1489
no solution for this k
k=1490
no solution for this k
k=1491
32 solutions
k=1492
32 solutions
k=1493
no solution for this k
k=1494
no solution for this k
k=1495
no solution for this k
k=1496
no solution for this k
k=1497
no solution for this k
k=1498
no solution for this k
k=1499
no solution for this k
k=1500
no solution for this k
k=1501
no solution for this k
k=1502
no solution for this k
k=1503
no solution for this k
k=1504
no solution for this k
k=1505
no solution for this k
k=1506
no solution for this k
k=1507
no solution for this k
k=1508
no solution for this k
k=1509
32 solutions
k=1510
32 solutions
k=1511
no solution for this k
k=1512
no solution for this k
2304 candidates found
72 candidates left after test by 2-th abelian subgroup embedding
0 candidates left after test by 3-th abelian subgroup embedding

Out[3]= {}

In[4]:= (* thus R_[48,21] is empty *)                                           

In[5]:= AFTinfred[{48,22}]                                                      
k=1
no solution for this k
k=2
no solution for this k
k=3
no solution for this k
k=4
no solution for this k
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
no solution for this k
k=18
no solution for this k
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
no solution for this k
k=32
no solution for this k
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
no solution for this k
k=46
no solution for this k
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
no solution for this k
k=60
no solution for this k
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
no solution for this k
k=66
no solution for this k
k=67
no solution for this k
k=68
no solution for this k
k=69
no solution for this k
k=70
no solution for this k
k=71
no solution for this k
k=72
no solution for this k
k=73
no solution for this k
k=74
no solution for this k
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
no solution for this k
k=88
no solution for this k
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
no solution for this k
k=102
no solution for this k
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
no solution for this k
k=116
no solution for this k
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
k=121
no solution for this k
k=122
no solution for this k
k=123
no solution for this k
k=124
no solution for this k
k=125
no solution for this k
k=126
no solution for this k
k=127
no solution for this k
k=128
no solution for this k
k=129
no solution for this k
k=130
no solution for this k
k=131
no solution for this k
k=132
no solution for this k
k=133
no solution for this k
k=134
no solution for this k
k=135
no solution for this k
k=136
no solution for this k
k=137
no solution for this k
k=138
no solution for this k
k=139
no solution for this k
k=140
no solution for this k
k=141
no solution for this k
k=142
no solution for this k
k=143
no solution for this k
k=144
no solution for this k
k=145
no solution for this k
k=146
no solution for this k
k=147
no solution for this k
k=148
no solution for this k
k=149
no solution for this k
k=150
no solution for this k
k=151
no solution for this k
k=152
no solution for this k
k=153
no solution for this k
k=154
no solution for this k
k=155
no solution for this k
k=156
no solution for this k
k=157
no solution for this k
k=158
no solution for this k
k=159
no solution for this k
k=160
no solution for this k
k=161
no solution for this k
k=162
no solution for this k
k=163
no solution for this k
k=164
no solution for this k
k=165
no solution for this k
k=166
no solution for this k
k=167
no solution for this k
k=168
no solution for this k
k=169
no solution for this k
k=170
no solution for this k
k=171
no solution for this k
k=172
no solution for this k
k=173
no solution for this k
k=174
no solution for this k
k=175
no solution for this k
k=176
no solution for this k
k=177
no solution for this k
k=178
no solution for this k
k=179
no solution for this k
k=180
no solution for this k
k=181
no solution for this k
k=182
no solution for this k
k=183
no solution for this k
k=184
no solution for this k
k=185
no solution for this k
k=186
no solution for this k
k=187
no solution for this k
k=188
no solution for this k
k=189
no solution for this k
k=190
no solution for this k
k=191
no solution for this k
k=192
no solution for this k
k=193
no solution for this k
k=194
no solution for this k
k=195
no solution for this k
k=196
no solution for this k
k=197
no solution for this k
k=198
no solution for this k
k=199
no solution for this k
k=200
no solution for this k
k=201
no solution for this k
k=202
no solution for this k
k=203
no solution for this k
k=204
no solution for this k
k=205
no solution for this k
k=206
no solution for this k
k=207
no solution for this k
k=208
no solution for this k
k=209
no solution for this k
k=210
no solution for this k
k=211
no solution for this k
k=212
no solution for this k
k=213
no solution for this k
k=214
no solution for this k
k=215
no solution for this k
k=216
no solution for this k
k=217
no solution for this k
k=218
no solution for this k
k=219
no solution for this k
k=220
no solution for this k
k=221
no solution for this k
k=222
no solution for this k
k=223
no solution for this k
k=224
no solution for this k
k=225
no solution for this k
k=226
no solution for this k
k=227
no solution for this k
k=228
no solution for this k
k=229
no solution for this k
k=230
no solution for this k
k=231
no solution for this k
k=232
no solution for this k
k=233
no solution for this k
k=234
no solution for this k
k=235
no solution for this k
k=236
no solution for this k
k=237
no solution for this k
k=238
no solution for this k
k=239
no solution for this k
k=240
no solution for this k
k=241
no solution for this k
k=242
no solution for this k
k=243
no solution for this k
k=244
no solution for this k
k=245
no solution for this k
k=246
no solution for this k
k=247
no solution for this k
k=248
no solution for this k
k=249
no solution for this k
k=250
no solution for this k
k=251
no solution for this k
k=252
no solution for this k
k=253
no solution for this k
k=254
no solution for this k
k=255
no solution for this k
k=256
no solution for this k
k=257
no solution for this k
k=258
no solution for this k
k=259
no solution for this k
k=260
no solution for this k
k=261
no solution for this k
k=262
no solution for this k
k=263
no solution for this k
k=264
no solution for this k
k=265
no solution for this k
k=266
no solution for this k
k=267
no solution for this k
k=268
no solution for this k
k=269
no solution for this k
k=270
no solution for this k
k=271
no solution for this k
k=272
no solution for this k
k=273
no solution for this k
k=274
no solution for this k
k=275
no solution for this k
k=276
no solution for this k
k=277
no solution for this k
k=278
no solution for this k
k=279
no solution for this k
k=280
no solution for this k
k=281
no solution for this k
k=282
no solution for this k
k=283
no solution for this k
k=284
no solution for this k
k=285
no solution for this k
k=286
no solution for this k
k=287
no solution for this k
k=288
no solution for this k
k=289
24 solutions
k=290
no solution for this k
k=291
24 solutions
k=292
no solution for this k
k=293
no solution for this k
k=294
24 solutions
k=295
no solution for this k
k=296
24 solutions
k=297
24 solutions
k=298
no solution for this k
k=299
24 solutions
k=300
no solution for this k
k=301
no solution for this k
k=302
24 solutions
k=303
no solution for this k
k=304
24 solutions
k=305
24 solutions
k=306
no solution for this k
k=307
24 solutions
k=308
no solution for this k
k=309
no solution for this k
k=310
24 solutions
k=311
no solution for this k
k=312
24 solutions
k=313
no solution for this k
k=314
no solution for this k
k=315
no solution for this k
k=316
no solution for this k
k=317
no solution for this k
k=318
no solution for this k
k=319
no solution for this k
k=320
no solution for this k
k=321
no solution for this k
k=322
no solution for this k
k=323
no solution for this k
k=324
no solution for this k
k=325
no solution for this k
k=326
no solution for this k
k=327
no solution for this k
k=328
no solution for this k
k=329
no solution for this k
k=330
no solution for this k
k=331
no solution for this k
k=332
no solution for this k
k=333
no solution for this k
k=334
no solution for this k
k=335
no solution for this k
k=336
no solution for this k
k=337
no solution for this k
k=338
no solution for this k
k=339
no solution for this k
k=340
no solution for this k
k=341
no solution for this k
k=342
no solution for this k
k=343
no solution for this k
k=344
no solution for this k
k=345
no solution for this k
k=346
no solution for this k
k=347
no solution for this k
k=348
no solution for this k
k=349
no solution for this k
k=350
no solution for this k
k=351
no solution for this k
k=352
no solution for this k
k=353
no solution for this k
k=354
no solution for this k
k=355
no solution for this k
k=356
no solution for this k
k=357
no solution for this k
k=358
no solution for this k
k=359
no solution for this k
k=360
no solution for this k
k=361
no solution for this k
k=362
no solution for this k
k=363
no solution for this k
k=364
no solution for this k
k=365
no solution for this k
k=366
no solution for this k
k=367
no solution for this k
k=368
no solution for this k
k=369
no solution for this k
k=370
no solution for this k
k=371
no solution for this k
k=372
no solution for this k
k=373
no solution for this k
k=374
no solution for this k
k=375
no solution for this k
k=376
no solution for this k
k=377
no solution for this k
k=378
no solution for this k
k=379
no solution for this k
k=380
no solution for this k
k=381
no solution for this k
k=382
no solution for this k
k=383
no solution for this k
k=384
no solution for this k
k=385
no solution for this k
k=386
no solution for this k
k=387
no solution for this k
k=388
no solution for this k
k=389
no solution for this k
k=390
no solution for this k
k=391
no solution for this k
k=392
no solution for this k
k=393
no solution for this k
k=394
no solution for this k
k=395
no solution for this k
k=396
no solution for this k
k=397
no solution for this k
k=398
no solution for this k
k=399
no solution for this k
k=400
no solution for this k
k=401
no solution for this k
k=402
no solution for this k
k=403
no solution for this k
k=404
no solution for this k
k=405
no solution for this k
k=406
no solution for this k
k=407
no solution for this k
k=408
no solution for this k
k=409
no solution for this k
k=410
no solution for this k
k=411
no solution for this k
k=412
no solution for this k
k=413
no solution for this k
k=414
no solution for this k
k=415
no solution for this k
k=416
no solution for this k
k=417
no solution for this k
k=418
no solution for this k
k=419
no solution for this k
k=420
no solution for this k
k=421
no solution for this k
k=422
no solution for this k
k=423
no solution for this k
k=424
no solution for this k
k=425
no solution for this k
k=426
no solution for this k
k=427
no solution for this k
k=428
no solution for this k
k=429
no solution for this k
k=430
no solution for this k
k=431
no solution for this k
k=432
no solution for this k
k=433
no solution for this k
k=434
no solution for this k
k=435
no solution for this k
k=436
no solution for this k
k=437
no solution for this k
k=438
no solution for this k
k=439
no solution for this k
k=440
no solution for this k
k=441
no solution for this k
k=442
no solution for this k
k=443
no solution for this k
k=444
no solution for this k
k=445
no solution for this k
k=446
no solution for this k
k=447
no solution for this k
k=448
no solution for this k
k=449
no solution for this k
k=450
no solution for this k
k=451
no solution for this k
k=452
no solution for this k
k=453
no solution for this k
k=454
no solution for this k
k=455
no solution for this k
k=456
no solution for this k
k=457
no solution for this k
k=458
no solution for this k
k=459
no solution for this k
k=460
no solution for this k
k=461
no solution for this k
k=462
no solution for this k
k=463
no solution for this k
k=464
no solution for this k
k=465
no solution for this k
k=466
no solution for this k
k=467
no solution for this k
k=468
no solution for this k
k=469
no solution for this k
k=470
no solution for this k
k=471
no solution for this k
k=472
no solution for this k
k=473
no solution for this k
k=474
no solution for this k
k=475
no solution for this k
k=476
no solution for this k
k=477
no solution for this k
k=478
no solution for this k
k=479
no solution for this k
k=480
no solution for this k
288 candidates found
48 candidates left after test by 2-th abelian subgroup embedding
0 candidates left after test by 3-th abelian subgroup embedding

Out[5]= {}

In[6]:= (*thus R_[48,22] is empty*)                                             

In[7]:= AFTinfred[{48,44}]                                                      
k=1
64 solutions
k=2
64 solutions
k=3
64 solutions
k=4
64 solutions
k=5
64 solutions
k=6
64 solutions
k=7
64 solutions
k=8
64 solutions
k=9
64 solutions
k=10
64 solutions
k=11
64 solutions
k=12
64 solutions
k=13
64 solutions
k=14
64 solutions
k=15
64 solutions
k=16
64 solutions
k=17
64 solutions
k=18
64 solutions
k=19
64 solutions
k=20
64 solutions
k=21
64 solutions
k=22
64 solutions
k=23
64 solutions
k=24
64 solutions
k=25
64 solutions
k=26
64 solutions
k=27
64 solutions
k=28
64 solutions
k=29
64 solutions
k=30
64 solutions
k=31
64 solutions
k=32
64 solutions
k=33
64 solutions
k=34
64 solutions
k=35
64 solutions
k=36
64 solutions
k=37
64 solutions
k=38
64 solutions
k=39
64 solutions
k=40
64 solutions
k=41
64 solutions
k=42
64 solutions
k=43
64 solutions
k=44
64 solutions
k=45
64 solutions
k=46
64 solutions
k=47
64 solutions
k=48
64 solutions
k=49
64 solutions
k=50
64 solutions
k=51
64 solutions
k=52
64 solutions
k=53
64 solutions
k=54
64 solutions
k=55
64 solutions
k=56
64 solutions
k=57
64 solutions
k=58
64 solutions
k=59
64 solutions
k=60
64 solutions
k=61
64 solutions
k=62
64 solutions
k=63
64 solutions
k=64
64 solutions
k=65
64 solutions
k=66
64 solutions
k=67
64 solutions
k=68
64 solutions
k=69
64 solutions
k=70
64 solutions
k=71
64 solutions
k=72
64 solutions
k=73
64 solutions
k=74
64 solutions
k=75
64 solutions
k=76
64 solutions
k=77
64 solutions
k=78
64 solutions
k=79
64 solutions
k=80
64 solutions
k=81
64 solutions
k=82
64 solutions
k=83
64 solutions
k=84
64 solutions
k=85
64 solutions
k=86
64 solutions
k=87
64 solutions
k=88
64 solutions
k=89
64 solutions
k=90
64 solutions
k=91
64 solutions
k=92
64 solutions
k=93
64 solutions
k=94
64 solutions
k=95
64 solutions
k=96
64 solutions
k=97
64 solutions
k=98
64 solutions
k=99
64 solutions
k=100
64 solutions
k=101
64 solutions
k=102
64 solutions
k=103
64 solutions
k=104
64 solutions
k=105
64 solutions
k=106
64 solutions
k=107
64 solutions
k=108
64 solutions
k=109
64 solutions
k=110
64 solutions
k=111
64 solutions
k=112
64 solutions
k=113
64 solutions
k=114
64 solutions
k=115
64 solutions
k=116
64 solutions
k=117
64 solutions
k=118
64 solutions
k=119
64 solutions
k=120
64 solutions
k=121
64 solutions
k=122
64 solutions
k=123
64 solutions
k=124
64 solutions
k=125
64 solutions
k=126
64 solutions
k=127
64 solutions
k=128
64 solutions
k=129
64 solutions
k=130
64 solutions
k=131
64 solutions
k=132
64 solutions
k=133
64 solutions
k=134
64 solutions
k=135
64 solutions
k=136
64 solutions
k=137
64 solutions
k=138
64 solutions
k=139
64 solutions
k=140
64 solutions
k=141
64 solutions
k=142
64 solutions
k=143
64 solutions
k=144
64 solutions
k=145
64 solutions
k=146
64 solutions
k=147
64 solutions
k=148
64 solutions
k=149
64 solutions
k=150
64 solutions
k=151
64 solutions
k=152
64 solutions
k=153
64 solutions
k=154
64 solutions
k=155
64 solutions
k=156
64 solutions
k=157
64 solutions
k=158
64 solutions
k=159
64 solutions
k=160
64 solutions
k=161
64 solutions
k=162
64 solutions
k=163
64 solutions
k=164
64 solutions
k=165
64 solutions
k=166
64 solutions
k=167
64 solutions
k=168
64 solutions
k=169
96 solutions
k=170
96 solutions
k=171
96 solutions
k=172
96 solutions
k=173
96 solutions
k=174
96 solutions
k=175
96 solutions
k=176
96 solutions
k=177
96 solutions
k=178
96 solutions
k=179
96 solutions
k=180
96 solutions
k=181
96 solutions
k=182
96 solutions
k=183
96 solutions
k=184
96 solutions
k=185
96 solutions
k=186
96 solutions
k=187
96 solutions
k=188
96 solutions
k=189
96 solutions
k=190
96 solutions
k=191
96 solutions
k=192
96 solutions
k=193
96 solutions
k=194
96 solutions
k=195
96 solutions
k=196
96 solutions
k=197
96 solutions
k=198
96 solutions
k=199
96 solutions
k=200
96 solutions
k=201
96 solutions
k=202
96 solutions
k=203
96 solutions
k=204
96 solutions
k=205
96 solutions
k=206
96 solutions
k=207
96 solutions
k=208
96 solutions
k=209
96 solutions
k=210
96 solutions
k=211
96 solutions
k=212
96 solutions
k=213
96 solutions
k=214
96 solutions
k=215
96 solutions
k=216
96 solutions
k=217
96 solutions
k=218
96 solutions
k=219
96 solutions
k=220
96 solutions
k=221
96 solutions
k=222
96 solutions
k=223
96 solutions
k=224
96 solutions
k=225
96 solutions
k=226
96 solutions
k=227
96 solutions
k=228
96 solutions
k=229
96 solutions
k=230
96 solutions
k=231
96 solutions
k=232
96 solutions
k=233
96 solutions
k=234
96 solutions
k=235
96 solutions
k=236
96 solutions
k=237
96 solutions
k=238
96 solutions
k=239
96 solutions
k=240
96 solutions
k=241
96 solutions
k=242
96 solutions
k=243
96 solutions
k=244
96 solutions
k=245
96 solutions
k=246
96 solutions
k=247
96 solutions
k=248
96 solutions
k=249
96 solutions
k=250
96 solutions
k=251
96 solutions
k=252
96 solutions
k=253
96 solutions
k=254
96 solutions
k=255
96 solutions
k=256
96 solutions
k=257
96 solutions
k=258
96 solutions
k=259
96 solutions
k=260
96 solutions
k=261
96 solutions
k=262
96 solutions
k=263
96 solutions
k=264
96 solutions
k=265
96 solutions
k=266
96 solutions
k=267
96 solutions
k=268
96 solutions
k=269
96 solutions
k=270
96 solutions
k=271
96 solutions
k=272
96 solutions
k=273
96 solutions
k=274
96 solutions
k=275
96 solutions
k=276
96 solutions
k=277
96 solutions
k=278
96 solutions
k=279
96 solutions
k=280
96 solutions
k=281
96 solutions
k=282
96 solutions
k=283
96 solutions
k=284
96 solutions
k=285
96 solutions
k=286
96 solutions
k=287
96 solutions
k=288
96 solutions
k=289
96 solutions
k=290
96 solutions
k=291
96 solutions
k=292
96 solutions
k=293
96 solutions
k=294
96 solutions
k=295
96 solutions
k=296
96 solutions
k=297
96 solutions
k=298
96 solutions
k=299
96 solutions
k=300
96 solutions
k=301
96 solutions
k=302
96 solutions
k=303
96 solutions
k=304
96 solutions
k=305
96 solutions
k=306
96 solutions
k=307
96 solutions
k=308
96 solutions
k=309
96 solutions
k=310
96 solutions
k=311
96 solutions
k=312
96 solutions
k=313
96 solutions
k=314
96 solutions
k=315
96 solutions
k=316
96 solutions
k=317
96 solutions
k=318
96 solutions
k=319
96 solutions
k=320
96 solutions
k=321
96 solutions
k=322
96 solutions
k=323
96 solutions
k=324
96 solutions
k=325
96 solutions
k=326
96 solutions
k=327
96 solutions
k=328
96 solutions
k=329
96 solutions
k=330
96 solutions
k=331
96 solutions
k=332
96 solutions
k=333
96 solutions
k=334
96 solutions
k=335
96 solutions
k=336
96 solutions
k=337
96 solutions
k=338
96 solutions
k=339
96 solutions
k=340
96 solutions
k=341
96 solutions
k=342
96 solutions
k=343
96 solutions
k=344
96 solutions
k=345
96 solutions
k=346
96 solutions
k=347
96 solutions
k=348
96 solutions
k=349
96 solutions
k=350
96 solutions
k=351
96 solutions
k=352
96 solutions
k=353
96 solutions
k=354
96 solutions
k=355
96 solutions
k=356
96 solutions
k=357
96 solutions
k=358
96 solutions
k=359
96 solutions
k=360
96 solutions
k=361
96 solutions
k=362
96 solutions
k=363
96 solutions
k=364
96 solutions
k=365
96 solutions
k=366
96 solutions
k=367
96 solutions
k=368
96 solutions
k=369
96 solutions
k=370
96 solutions
k=371
96 solutions
k=372
96 solutions
k=373
96 solutions
k=374
96 solutions
k=375
96 solutions
k=376
96 solutions
k=377
96 solutions
k=378
96 solutions
k=379
96 solutions
k=380
96 solutions
k=381
96 solutions
k=382
96 solutions
k=383
96 solutions
k=384
96 solutions
k=385
96 solutions
k=386
96 solutions
k=387
96 solutions
k=388
96 solutions
k=389
96 solutions
k=390
96 solutions
k=391
96 solutions
k=392
96 solutions
k=393
96 solutions
k=394
96 solutions
k=395
96 solutions
k=396
96 solutions
k=397
96 solutions
k=398
96 solutions
k=399
96 solutions
k=400
96 solutions
k=401
96 solutions
k=402
96 solutions
k=403
96 solutions
k=404
96 solutions
k=405
96 solutions
k=406
96 solutions
k=407
96 solutions
k=408
96 solutions
k=409
96 solutions
k=410
96 solutions
k=411
96 solutions
k=412
96 solutions
k=413
96 solutions
k=414
96 solutions
k=415
96 solutions
k=416
96 solutions
k=417
96 solutions
k=418
96 solutions
k=419
96 solutions
k=420
96 solutions
k=421
96 solutions
k=422
96 solutions
k=423
96 solutions
k=424
96 solutions
k=425
96 solutions
k=426
96 solutions
k=427
96 solutions
k=428
96 solutions
k=429
96 solutions
k=430
96 solutions
k=431
96 solutions
k=432
96 solutions
k=433
96 solutions
k=434
96 solutions
k=435
96 solutions
k=436
96 solutions
k=437
96 solutions
k=438
96 solutions
k=439
96 solutions
k=440
96 solutions
k=441
96 solutions
k=442
96 solutions
k=443
96 solutions
k=444
96 solutions
k=445
96 solutions
k=446
96 solutions
k=447
96 solutions
k=448
96 solutions
k=449
96 solutions
k=450
96 solutions
k=451
96 solutions
k=452
96 solutions
k=453
96 solutions
k=454
96 solutions
k=455
96 solutions
k=456
96 solutions
k=457
96 solutions
k=458
96 solutions
k=459
96 solutions
k=460
96 solutions
k=461
96 solutions
k=462
96 solutions
k=463
96 solutions
k=464
96 solutions
k=465
96 solutions
k=466
96 solutions
k=467
96 solutions
k=468
96 solutions
k=469
96 solutions
k=470
96 solutions
k=471
96 solutions
k=472
96 solutions
k=473
96 solutions
k=474
96 solutions
k=475
96 solutions
k=476
96 solutions
k=477
96 solutions
k=478
96 solutions
k=479
96 solutions
k=480
96 solutions
k=481
96 solutions
k=482
96 solutions
k=483
96 solutions
k=484
96 solutions
k=485
96 solutions
k=486
96 solutions
k=487
96 solutions
k=488
96 solutions
k=489
96 solutions
k=490
96 solutions
k=491
96 solutions
k=492
96 solutions
k=493
96 solutions
k=494
96 solutions
k=495
96 solutions
k=496
96 solutions
k=497
96 solutions
k=498
96 solutions
k=499
96 solutions
k=500
96 solutions
k=501
96 solutions
k=502
96 solutions
k=503
96 solutions
k=504
96 solutions
k=505
96 solutions
k=506
96 solutions
k=507
96 solutions
k=508
96 solutions
k=509
96 solutions
k=510
96 solutions
k=511
96 solutions
k=512
96 solutions
k=513
96 solutions
k=514
96 solutions
k=515
96 solutions
k=516
96 solutions
k=517
96 solutions
k=518
96 solutions
k=519
96 solutions
k=520
96 solutions
k=521
96 solutions
k=522
96 solutions
k=523
96 solutions
k=524
96 solutions
k=525
96 solutions
k=526
96 solutions
k=527
96 solutions
k=528
96 solutions
k=529
96 solutions
k=530
96 solutions
k=531
96 solutions
k=532
96 solutions
k=533
96 solutions
k=534
96 solutions
k=535
96 solutions
k=536
96 solutions
k=537
96 solutions
k=538
96 solutions
k=539
96 solutions
k=540
96 solutions
k=541
96 solutions
k=542
96 solutions
k=543
96 solutions
k=544
96 solutions
k=545
96 solutions
k=546
96 solutions
k=547
96 solutions
k=548
96 solutions
k=549
96 solutions
k=550
96 solutions
k=551
96 solutions
k=552
96 solutions
k=553
96 solutions
k=554
96 solutions
k=555
96 solutions
k=556
96 solutions
k=557
96 solutions
k=558
96 solutions
k=559
96 solutions
k=560
96 solutions
k=561
96 solutions
k=562
96 solutions
k=563
96 solutions
k=564
96 solutions
k=565
96 solutions
k=566
96 solutions
k=567
96 solutions
k=568
96 solutions
k=569
96 solutions
k=570
96 solutions
k=571
96 solutions
k=572
96 solutions
k=573
96 solutions
k=574
96 solutions
k=575
96 solutions
k=576
96 solutions
k=577
96 solutions
k=578
96 solutions
k=579
96 solutions
k=580
96 solutions
k=581
96 solutions
k=582
96 solutions
k=583
96 solutions
k=584
96 solutions
k=585
96 solutions
k=586
96 solutions
k=587
96 solutions
k=588
96 solutions
k=589
96 solutions
k=590
96 solutions
k=591
96 solutions
k=592
96 solutions
k=593
96 solutions
k=594
96 solutions
k=595
96 solutions
k=596
96 solutions
k=597
96 solutions
k=598
96 solutions
k=599
96 solutions
k=600
96 solutions
k=601
96 solutions
k=602
96 solutions
k=603
96 solutions
k=604
96 solutions
k=605
96 solutions
k=606
96 solutions
k=607
96 solutions
k=608
96 solutions
k=609
96 solutions
k=610
96 solutions
k=611
96 solutions
k=612
96 solutions
k=613
96 solutions
k=614
96 solutions
k=615
96 solutions
k=616
96 solutions
k=617
96 solutions
k=618
96 solutions
k=619
96 solutions
k=620
96 solutions
k=621
96 solutions
k=622
96 solutions
k=623
96 solutions
k=624
96 solutions
k=625
96 solutions
k=626
96 solutions
k=627
96 solutions
k=628
96 solutions
k=629
96 solutions
k=630
96 solutions
k=631
96 solutions
k=632
96 solutions
k=633
96 solutions
k=634
96 solutions
k=635
96 solutions
k=636
96 solutions
k=637
96 solutions
k=638
96 solutions
k=639
96 solutions
k=640
96 solutions
k=641
96 solutions
k=642
96 solutions
k=643
96 solutions
k=644
96 solutions
k=645
96 solutions
k=646
96 solutions
k=647
96 solutions
k=648
96 solutions
k=649
96 solutions
k=650
96 solutions
k=651
96 solutions
k=652
96 solutions
k=653
96 solutions
k=654
96 solutions
k=655
96 solutions
k=656
96 solutions
k=657
96 solutions
k=658
96 solutions
k=659
96 solutions
k=660
96 solutions
k=661
96 solutions
k=662
96 solutions
k=663
96 solutions
k=664
96 solutions
k=665
96 solutions
k=666
96 solutions
k=667
96 solutions
k=668
96 solutions
k=669
96 solutions
k=670
96 solutions
k=671
96 solutions
k=672
96 solutions
k=673
96 solutions
k=674
96 solutions
k=675
96 solutions
k=676
96 solutions
k=677
96 solutions
k=678
96 solutions
k=679
96 solutions
k=680
96 solutions
k=681
96 solutions
k=682
96 solutions
k=683
96 solutions
k=684
96 solutions
k=685
96 solutions
k=686
96 solutions
k=687
96 solutions
k=688
96 solutions
k=689
96 solutions
k=690
96 solutions
k=691
96 solutions
k=692
96 solutions
k=693
96 solutions
k=694
96 solutions
k=695
96 solutions
k=696
96 solutions
k=697
96 solutions
k=698
96 solutions
k=699
96 solutions
k=700
96 solutions
k=701
96 solutions
k=702
96 solutions
k=703
96 solutions
k=704
96 solutions
k=705
96 solutions
k=706
96 solutions
k=707
96 solutions
k=708
96 solutions
k=709
96 solutions
k=710
96 solutions
k=711
96 solutions
k=712
96 solutions
k=713
96 solutions
k=714
96 solutions
k=715
96 solutions
k=716
96 solutions
k=717
96 solutions
k=718
96 solutions
k=719
96 solutions
k=720
96 solutions
k=721
96 solutions
k=722
96 solutions
k=723
96 solutions
k=724
96 solutions
k=725
96 solutions
k=726
96 solutions
k=727
96 solutions
k=728
96 solutions
k=729
96 solutions
k=730
96 solutions
k=731
96 solutions
k=732
96 solutions
k=733
96 solutions
k=734
96 solutions
k=735
96 solutions
k=736
96 solutions
k=737
96 solutions
k=738
96 solutions
k=739
96 solutions
k=740
96 solutions
k=741
96 solutions
k=742
96 solutions
k=743
96 solutions
k=744
96 solutions
k=745
96 solutions
k=746
96 solutions
k=747
96 solutions
k=748
96 solutions
k=749
96 solutions
k=750
96 solutions
k=751
96 solutions
k=752
96 solutions
k=753
96 solutions
k=754
96 solutions
k=755
96 solutions
k=756
96 solutions
k=757
96 solutions
k=758
96 solutions
k=759
96 solutions
k=760
96 solutions
k=761
96 solutions
k=762
96 solutions
k=763
96 solutions
k=764
96 solutions
k=765
96 solutions
k=766
96 solutions
k=767
96 solutions
k=768
96 solutions
k=769
96 solutions
k=770
96 solutions
k=771
96 solutions
k=772
96 solutions
k=773
96 solutions
k=774
96 solutions
k=775
96 solutions
k=776
96 solutions
k=777
96 solutions
k=778
96 solutions
k=779
96 solutions
k=780
96 solutions
k=781
96 solutions
k=782
96 solutions
k=783
96 solutions
k=784
96 solutions
k=785
96 solutions
k=786
96 solutions
k=787
96 solutions
k=788
96 solutions
k=789
96 solutions
k=790
96 solutions
k=791
96 solutions
k=792
96 solutions
k=793
96 solutions
k=794
96 solutions
k=795
96 solutions
k=796
96 solutions
k=797
96 solutions
k=798
96 solutions
k=799
96 solutions
k=800
96 solutions
k=801
96 solutions
k=802
96 solutions
k=803
96 solutions
k=804
96 solutions
k=805
96 solutions
k=806
96 solutions
k=807
96 solutions
k=808
96 solutions
k=809
96 solutions
k=810
96 solutions
k=811
96 solutions
k=812
96 solutions
k=813
96 solutions
k=814
96 solutions
k=815
96 solutions
k=816
96 solutions
k=817
96 solutions
k=818
96 solutions
k=819
96 solutions
k=820
96 solutions
k=821
96 solutions
k=822
96 solutions
k=823
96 solutions
k=824
96 solutions
k=825
96 solutions
k=826
96 solutions
k=827
96 solutions
k=828
96 solutions
k=829
96 solutions
k=830
96 solutions
k=831
96 solutions
k=832
96 solutions
k=833
96 solutions
k=834
96 solutions
k=835
96 solutions
k=836
96 solutions
k=837
96 solutions
k=838
96 solutions
k=839
96 solutions
k=840
96 solutions
k=841
96 solutions
k=842
96 solutions
k=843
96 solutions
k=844
96 solutions
k=845
96 solutions
k=846
96 solutions
k=847
96 solutions
k=848
96 solutions
k=849
96 solutions
k=850
96 solutions
k=851
96 solutions
k=852
96 solutions
k=853
96 solutions
k=854
96 solutions
k=855
96 solutions
k=856
96 solutions
k=857
96 solutions
k=858
96 solutions
k=859
96 solutions
k=860
96 solutions
k=861
96 solutions
k=862
96 solutions
k=863
96 solutions
k=864
96 solutions
k=865
96 solutions
k=866
96 solutions
k=867
96 solutions
k=868
96 solutions
k=869
96 solutions
k=870
96 solutions
k=871
96 solutions
k=872
96 solutions
k=873
96 solutions
k=874
96 solutions
k=875
96 solutions
k=876
96 solutions
k=877
96 solutions
k=878
96 solutions
k=879
96 solutions
k=880
96 solutions
k=881
96 solutions
k=882
96 solutions
k=883
96 solutions
k=884
96 solutions
k=885
96 solutions
k=886
96 solutions
k=887
96 solutions
k=888
96 solutions
k=889
96 solutions
k=890
96 solutions
k=891
96 solutions
k=892
96 solutions
k=893
96 solutions
k=894
96 solutions
k=895
96 solutions
k=896
96 solutions
k=897
96 solutions
k=898
96 solutions
k=899
96 solutions
k=900
96 solutions
k=901
96 solutions
k=902
96 solutions
k=903
96 solutions
k=904
96 solutions
k=905
96 solutions
k=906
96 solutions
k=907
96 solutions
k=908
96 solutions
k=909
96 solutions
k=910
96 solutions
k=911
96 solutions
k=912
96 solutions
k=913
96 solutions
k=914
96 solutions
k=915
96 solutions
k=916
96 solutions
k=917
96 solutions
k=918
96 solutions
k=919
96 solutions
k=920
96 solutions
k=921
96 solutions
k=922
96 solutions
k=923
96 solutions
k=924
96 solutions
k=925
96 solutions
k=926
96 solutions
k=927
96 solutions
k=928
96 solutions
k=929
96 solutions
k=930
96 solutions
k=931
96 solutions
k=932
96 solutions
k=933
96 solutions
k=934
96 solutions
k=935
96 solutions
k=936
96 solutions
k=937
96 solutions
k=938
96 solutions
k=939
96 solutions
k=940
96 solutions
k=941
96 solutions
k=942
96 solutions
k=943
96 solutions
k=944
96 solutions
k=945
96 solutions
k=946
96 solutions
k=947
96 solutions
k=948
96 solutions
k=949
96 solutions
k=950
96 solutions
k=951
96 solutions
k=952
96 solutions
k=953
96 solutions
k=954
96 solutions
k=955
96 solutions
k=956
96 solutions
k=957
96 solutions
k=958
96 solutions
k=959
96 solutions
k=960
96 solutions
k=961
96 solutions
k=962
96 solutions
k=963
96 solutions
k=964
96 solutions
k=965
96 solutions
k=966
96 solutions
k=967
96 solutions
k=968
96 solutions
k=969
96 solutions
k=970
96 solutions
k=971
96 solutions
k=972
96 solutions
k=973
96 solutions
k=974
96 solutions
k=975
96 solutions
k=976
96 solutions
k=977
96 solutions
k=978
96 solutions
k=979
96 solutions
k=980
96 solutions
k=981
96 solutions
k=982
96 solutions
k=983
96 solutions
k=984
96 solutions
k=985
96 solutions
k=986
96 solutions
k=987
96 solutions
k=988
96 solutions
k=989
96 solutions
k=990
96 solutions
k=991
96 solutions
k=992
96 solutions
k=993
96 solutions
k=994
96 solutions
k=995
96 solutions
k=996
96 solutions
k=997
96 solutions
k=998
96 solutions
k=999
96 solutions
k=1000
96 solutions
k=1001
96 solutions
k=1002
96 solutions
k=1003
96 solutions
k=1004
96 solutions
k=1005
96 solutions
k=1006
96 solutions
k=1007
96 solutions
k=1008
96 solutions
k=1009
96 solutions
k=1010
96 solutions
k=1011
96 solutions
k=1012
96 solutions
k=1013
96 solutions
k=1014
96 solutions
k=1015
96 solutions
k=1016
96 solutions
k=1017
96 solutions
k=1018
96 solutions
k=1019
96 solutions
k=1020
96 solutions
k=1021
96 solutions
k=1022
96 solutions
k=1023
96 solutions
k=1024
96 solutions
k=1025
96 solutions
k=1026
96 solutions
k=1027
96 solutions
k=1028
96 solutions
k=1029
96 solutions
k=1030
96 solutions
k=1031
96 solutions
k=1032
96 solutions
k=1033
96 solutions
k=1034
96 solutions
k=1035
96 solutions
k=1036
96 solutions
k=1037
96 solutions
k=1038
96 solutions
k=1039
96 solutions
k=1040
96 solutions
k=1041
96 solutions
k=1042
96 solutions
k=1043
96 solutions
k=1044
96 solutions
k=1045
96 solutions
k=1046
96 solutions
k=1047
96 solutions
k=1048
96 solutions
k=1049
96 solutions
k=1050
96 solutions
k=1051
96 solutions
k=1052
96 solutions
k=1053
96 solutions
k=1054
96 solutions
k=1055
96 solutions
k=1056
96 solutions
k=1057
96 solutions
k=1058
96 solutions
k=1059
96 solutions
k=1060
96 solutions
k=1061
96 solutions
k=1062
96 solutions
k=1063
96 solutions
k=1064
96 solutions
k=1065
96 solutions
k=1066
96 solutions
k=1067
96 solutions
k=1068
96 solutions
k=1069
96 solutions
k=1070
96 solutions
k=1071
96 solutions
k=1072
96 solutions
k=1073
96 solutions
k=1074
96 solutions
k=1075
96 solutions
k=1076
96 solutions
k=1077
96 solutions
k=1078
96 solutions
k=1079
96 solutions
k=1080
96 solutions
k=1081
96 solutions
k=1082
96 solutions
k=1083
96 solutions
k=1084
96 solutions
k=1085
96 solutions
k=1086
96 solutions
k=1087
96 solutions
k=1088
96 solutions
k=1089
96 solutions
k=1090
96 solutions
k=1091
96 solutions
k=1092
96 solutions
k=1093
96 solutions
k=1094
96 solutions
k=1095
96 solutions
k=1096
96 solutions
k=1097
96 solutions
k=1098
96 solutions
k=1099
96 solutions
k=1100
96 solutions
k=1101
96 solutions
k=1102
96 solutions
k=1103
96 solutions
k=1104
96 solutions
k=1105
96 solutions
k=1106
96 solutions
k=1107
96 solutions
k=1108
96 solutions
k=1109
96 solutions
k=1110
96 solutions
k=1111
96 solutions
k=1112
96 solutions
k=1113
96 solutions
k=1114
96 solutions
k=1115
96 solutions
k=1116
96 solutions
k=1117
96 solutions
k=1118
96 solutions
k=1119
96 solutions
k=1120
96 solutions
k=1121
96 solutions
k=1122
96 solutions
k=1123
96 solutions
k=1124
96 solutions
k=1125
96 solutions
k=1126
96 solutions
k=1127
96 solutions
k=1128
96 solutions
k=1129
96 solutions
k=1130
96 solutions
k=1131
96 solutions
k=1132
96 solutions
k=1133
96 solutions
k=1134
96 solutions
k=1135
96 solutions
k=1136
96 solutions
k=1137
96 solutions
k=1138
96 solutions
k=1139
96 solutions
k=1140
96 solutions
k=1141
96 solutions
k=1142
96 solutions
k=1143
96 solutions
k=1144
96 solutions
k=1145
96 solutions
k=1146
96 solutions
k=1147
96 solutions
k=1148
96 solutions
k=1149
96 solutions
k=1150
96 solutions
k=1151
96 solutions
k=1152
96 solutions
k=1153
96 solutions
k=1154
96 solutions
k=1155
96 solutions
k=1156
96 solutions
k=1157
96 solutions
k=1158
96 solutions
k=1159
96 solutions
k=1160
96 solutions
k=1161
96 solutions
k=1162
96 solutions
k=1163
96 solutions
k=1164
96 solutions
k=1165
96 solutions
k=1166
96 solutions
k=1167
96 solutions
k=1168
96 solutions
k=1169
96 solutions
k=1170
96 solutions
k=1171
96 solutions
k=1172
96 solutions
k=1173
96 solutions
k=1174
96 solutions
k=1175
96 solutions
k=1176
96 solutions
k=1177
96 solutions
k=1178
96 solutions
k=1179
96 solutions
k=1180
96 solutions
k=1181
96 solutions
k=1182
96 solutions
k=1183
96 solutions
k=1184
96 solutions
k=1185
96 solutions
k=1186
96 solutions
k=1187
96 solutions
k=1188
96 solutions
k=1189
96 solutions
k=1190
96 solutions
k=1191
96 solutions
k=1192
96 solutions
k=1193
96 solutions
k=1194
96 solutions
k=1195
96 solutions
k=1196
96 solutions
k=1197
96 solutions
k=1198
96 solutions
k=1199
96 solutions
k=1200
96 solutions
k=1201
96 solutions
k=1202
96 solutions
k=1203
96 solutions
k=1204
96 solutions
k=1205
96 solutions
k=1206
96 solutions
k=1207
96 solutions
k=1208
96 solutions
k=1209
96 solutions
k=1210
96 solutions
k=1211
96 solutions
k=1212
96 solutions
k=1213
96 solutions
k=1214
96 solutions
k=1215
96 solutions
k=1216
96 solutions
k=1217
96 solutions
k=1218
96 solutions
k=1219
96 solutions
k=1220
96 solutions
k=1221
96 solutions
k=1222
96 solutions
k=1223
96 solutions
k=1224
96 solutions
k=1225
96 solutions
k=1226
96 solutions
k=1227
96 solutions
k=1228
96 solutions
k=1229
96 solutions
k=1230
96 solutions
k=1231
96 solutions
k=1232
96 solutions
k=1233
96 solutions
k=1234
96 solutions
k=1235
96 solutions
k=1236
96 solutions
k=1237
96 solutions
k=1238
96 solutions
k=1239
96 solutions
k=1240
96 solutions
k=1241
96 solutions
k=1242
96 solutions
k=1243
96 solutions
k=1244
96 solutions
k=1245
96 solutions
k=1246
96 solutions
k=1247
96 solutions
k=1248
96 solutions
k=1249
96 solutions
k=1250
96 solutions
k=1251
96 solutions
k=1252
96 solutions
k=1253
96 solutions
k=1254
96 solutions
k=1255
96 solutions
k=1256
96 solutions
k=1257
96 solutions
k=1258
96 solutions
k=1259
96 solutions
k=1260
96 solutions
k=1261
96 solutions
k=1262
96 solutions
k=1263
96 solutions
k=1264
96 solutions
k=1265
96 solutions
k=1266
96 solutions
k=1267
96 solutions
k=1268
96 solutions
k=1269
96 solutions
k=1270
96 solutions
k=1271
96 solutions
k=1272
96 solutions
k=1273
96 solutions
k=1274
96 solutions
k=1275
96 solutions
k=1276
96 solutions
k=1277
96 solutions
k=1278
96 solutions
k=1279
96 solutions
k=1280
96 solutions
k=1281
96 solutions
k=1282
96 solutions
k=1283
96 solutions
k=1284
96 solutions
k=1285
96 solutions
k=1286
96 solutions
k=1287
96 solutions
k=1288
96 solutions
k=1289
96 solutions
k=1290
96 solutions
k=1291
96 solutions
k=1292
96 solutions
k=1293
96 solutions
k=1294
96 solutions
k=1295
96 solutions
k=1296
96 solutions
k=1297
96 solutions
k=1298
96 solutions
k=1299
96 solutions
k=1300
96 solutions
k=1301
96 solutions
k=1302
96 solutions
k=1303
96 solutions
k=1304
96 solutions
k=1305
96 solutions
k=1306
96 solutions
k=1307
96 solutions
k=1308
96 solutions
k=1309
96 solutions
k=1310
96 solutions
k=1311
96 solutions
k=1312
96 solutions
k=1313
96 solutions
k=1314
96 solutions
k=1315
96 solutions
k=1316
96 solutions
k=1317
96 solutions
k=1318
96 solutions
k=1319
96 solutions
k=1320
96 solutions
k=1321
96 solutions
k=1322
96 solutions
k=1323
96 solutions
k=1324
96 solutions
k=1325
96 solutions
k=1326
96 solutions
k=1327
96 solutions
k=1328
96 solutions
k=1329
96 solutions
k=1330
96 solutions
k=1331
96 solutions
k=1332
96 solutions
k=1333
96 solutions
k=1334
96 solutions
k=1335
96 solutions
k=1336
96 solutions
k=1337
96 solutions
k=1338
96 solutions
k=1339
96 solutions
k=1340
96 solutions
k=1341
96 solutions
k=1342
96 solutions
k=1343
96 solutions
k=1344
96 solutions
k=1345
128 solutions
k=1346
128 solutions
k=1347
128 solutions
k=1348
128 solutions
k=1349
128 solutions
k=1350
128 solutions
k=1351
128 solutions
k=1352
128 solutions
k=1353
128 solutions
k=1354
128 solutions
k=1355
128 solutions
k=1356
128 solutions
k=1357
128 solutions
k=1358
128 solutions
k=1359
128 solutions
k=1360
128 solutions
k=1361
128 solutions
k=1362
128 solutions
k=1363
128 solutions
k=1364
128 solutions
k=1365
128 solutions
k=1366
128 solutions
k=1367
128 solutions
k=1368
128 solutions
k=1369
128 solutions
k=1370
128 solutions
k=1371
128 solutions
k=1372
128 solutions
k=1373
128 solutions
k=1374
128 solutions
k=1375
128 solutions
k=1376
128 solutions
k=1377
128 solutions
k=1378
128 solutions
k=1379
128 solutions
k=1380
128 solutions
k=1381
128 solutions
k=1382
128 solutions
k=1383
128 solutions
k=1384
128 solutions
k=1385
128 solutions
k=1386
128 solutions
k=1387
128 solutions
k=1388
128 solutions
k=1389
128 solutions
k=1390
128 solutions
k=1391
128 solutions
k=1392
128 solutions
k=1393
128 solutions
k=1394
128 solutions
k=1395
128 solutions
k=1396
128 solutions
k=1397
128 solutions
k=1398
128 solutions
k=1399
128 solutions
k=1400
128 solutions
k=1401
128 solutions
k=1402
128 solutions
k=1403
128 solutions
k=1404
128 solutions
k=1405
128 solutions
k=1406
128 solutions
k=1407
128 solutions
k=1408
128 solutions
k=1409
128 solutions
k=1410
128 solutions
k=1411
128 solutions
k=1412
128 solutions
k=1413
128 solutions
k=1414
128 solutions
k=1415
128 solutions
k=1416
128 solutions
k=1417
128 solutions
k=1418
128 solutions
k=1419
128 solutions
k=1420
128 solutions
k=1421
128 solutions
k=1422
128 solutions
k=1423
128 solutions
k=1424
128 solutions
k=1425
128 solutions
k=1426
128 solutions
k=1427
128 solutions
k=1428
128 solutions
k=1429
128 solutions
k=1430
128 solutions
k=1431
128 solutions
k=1432
128 solutions
k=1433
128 solutions
k=1434
128 solutions
k=1435
128 solutions
k=1436
128 solutions
k=1437
128 solutions
k=1438
128 solutions
k=1439
128 solutions
k=1440
128 solutions
k=1441
128 solutions
k=1442
128 solutions
k=1443
128 solutions
k=1444
128 solutions
k=1445
128 solutions
k=1446
128 solutions
k=1447
128 solutions
k=1448
128 solutions
k=1449
128 solutions
k=1450
128 solutions
k=1451
128 solutions
k=1452
128 solutions
k=1453
128 solutions
k=1454
128 solutions
k=1455
128 solutions
k=1456
128 solutions
k=1457
128 solutions
k=1458
128 solutions
k=1459
128 solutions
k=1460
128 solutions
k=1461
128 solutions
k=1462
128 solutions
k=1463
128 solutions
k=1464
128 solutions
k=1465
128 solutions
k=1466
128 solutions
k=1467
128 solutions
k=1468
128 solutions
k=1469
128 solutions
k=1470
128 solutions
k=1471
128 solutions
k=1472
128 solutions
k=1473
128 solutions
k=1474
128 solutions
k=1475
128 solutions
k=1476
128 solutions
k=1477
128 solutions
k=1478
128 solutions
k=1479
128 solutions
k=1480
128 solutions
k=1481
128 solutions
k=1482
128 solutions
k=1483
128 solutions
k=1484
128 solutions
k=1485
128 solutions
k=1486
128 solutions
k=1487
128 solutions
k=1488
128 solutions
k=1489
128 solutions
k=1490
128 solutions
k=1491
128 solutions
k=1492
128 solutions
k=1493
128 solutions
k=1494
128 solutions
k=1495
128 solutions
k=1496
128 solutions
k=1497
128 solutions
k=1498
128 solutions
k=1499
128 solutions
k=1500
128 solutions
k=1501
128 solutions
k=1502
128 solutions
k=1503
128 solutions
k=1504
128 solutions
k=1505
128 solutions
k=1506
128 solutions
k=1507
128 solutions
k=1508
128 solutions
k=1509
128 solutions
k=1510
128 solutions
k=1511
128 solutions
k=1512
128 solutions
145152 candidates found
3072 candidates left after test by 2-th abelian subgroup embedding
576 candidates left after test by 3-th abelian subgroup embedding
576 candidates left after test by 4-th abelian subgroup embedding
576 candidates left after test by 5-th abelian subgroup embedding
576 candidates left after test by 6-th abelian subgroup embedding
576 candidates left after test by 7-th abelian subgroup embedding
576 candidates left after test by 8-th abelian subgroup embedding
576 candidates left after test by 9-th abelian subgroup embedding
576 candidates left after test by 10-th abelian subgroup embedding
576 candidates left after test by 11-th abelian subgroup embedding
576 candidates left after test by 12-th abelian subgroup embedding
576 candidates left after test by 13-th abelian subgroup embedding
576 candidates left after test by 14-th abelian subgroup embedding
576 candidates left after test by 15-th abelian subgroup embedding
576 candidates left after test by 16-th abelian subgroup embedding
576 candidates left after test by 17-th abelian subgroup embedding
576 candidates left after test by 18-th abelian subgroup embedding
576 candidates left after test by 19-th abelian subgroup embedding
576 candidates left after test by 20-th abelian subgroup embedding
576 candidates left after test by 21-th abelian subgroup embedding
576 candidates left after test by 22-th abelian subgroup embedding
576 candidates left after test by 23-th abelian subgroup embedding
576 candidates left after test by 24-th abelian subgroup embedding
576 candidates left after test by 25-th abelian subgroup embedding
576 candidates left after test by 26-th abelian subgroup embedding
576 candidates left after test by 27-th abelian subgroup embedding
576 candidates left after test by 28-th abelian subgroup embedding
576 candidates left after test by 29-th abelian subgroup embedding
576 candidates left after test by 30-th abelian subgroup embedding
576 candidates left after test by 31-th abelian subgroup embedding
576 candidates left after test by 32-th abelian subgroup embedding
576 candidates left after test by 33-th abelian subgroup embedding
576 candidates left after test by 34-th abelian subgroup embedding
576 candidates left after test by 35-th abelian subgroup embedding
576 candidates left after test by 36-th abelian subgroup embedding
576 candidates left after test by 37-th abelian subgroup embedding
576 candidates left after test by 38-th abelian subgroup embedding
576 candidates left after test by 39-th abelian subgroup embedding
576 candidates left after test by 40-th abelian subgroup embedding
576 candidates left after test by 41-th abelian subgroup embedding
576 candidates left after test by 42-th abelian subgroup embedding
576 candidates left after test by 43-th abelian subgroup embedding
576 candidates left after test by 44-th abelian subgroup embedding
576 candidates left after test by 45-th abelian subgroup embedding
576 candidates left after test by 46-th abelian subgroup embedding
576 candidates left after test by 47-th abelian subgroup embedding
576 candidates left after test by 48-th abelian subgroup embedding
576 candidates left after test by 49-th abelian subgroup embedding
576 candidates left after test by 50-th abelian subgroup embedding
576 candidates left after test by 51-th abelian subgroup embedding
576 candidates left after test by 52-th abelian subgroup embedding
12
1
{1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 
 
>   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}
1-th generator
1    0    0    0    0    0    0

0    1    0    0    0    0    0

0    0    -1   0    0    0    0

0    0    0    1    0    0    0

0    0    0    0    1    0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    I
 
2-th generator
1    0    0    0    0    0    0

0    -1   0    0    0    0    0

0    0    1    0    0    0    0

0    0    0    1    0    0    0

0    0    0    0    1    0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    1
 
3-th generator
1    0    0    0    0    0    0

0    1    0    0    0    0    0

0    0    1    0    0    0    0

0    0    0    -1   0    0    0

0    0    0    0    1    0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    1
 
4-th generator

1              0              0              0              0
 

>       0              0


0              1              0              0              0
 

>       0              0

                               (-2 I)/3 Pi
0              0              E              0              0
 

>       0              0

                                              (2 I)/3 Pi
0              0              0              E              0
 

>       0              0

                                                             (-2 I)/3 Pi
0              0              0              0              E
 

>       0              0


0              0              0              0              0
 
         (2 I)/3 Pi
>       E              0


0              0              0              0              0
 
                        (-2 I)/3 Pi
>       0              E
 
5-th generator
1    0    0    0    0    0    0

0    1    0    0    0    0    0

0    0    1    0    0    0    0

0    0    0    1    0    0    0

0    0    0    0    1    0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    -1
 
order of group is
48
monomils involved: 
      2    3       2    3    2                 3    2
{x0 x1 , x0 , x2 x6 , x5 , x3  x5, x0 x4 x5, x4 , x2  x4}
a test with random coefficients: 
 
         3           2        2           3        2
>   61 x0  + 39 x0 x1  + 76 x2  x4 + 90 x4  + 45 x3  x5 + 58 x0 x4 x5 + 
 
          3           2
>    41 x5  + 69 x2 x6
 solution for the partial derivatives: 
 
>   {{x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}, 
 
>    {x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}, 
 
>    {x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}, 
 
>    {x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}, 
 
>    {x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}, 
 
>    {x0 -> 0, x1 -> 0, x2 -> 0, x3 -> 0, x4 -> 0, x5 -> 0, x6 -> 0}}

Out[7]= {{{1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 
>      0, 0, 0, 0, 0, 1, 0}, 1, {{{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, 
 
>       {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, I}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, 
 
>       {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, 
 
>       {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}}, 
 
                                                              (-2 I)/3 Pi                          (2 I)/3 Pi
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, E           , 0, 0, 0, 0}, {0, 0, 0, E          , 0, 0, 0}, 
 
                      (-2 I)/3 Pi                          (2 I)/3 Pi                          (-2 I)/3 Pi
>       {0, 0, 0, 0, E           , 0, 0}, {0, 0, 0, 0, 0, E          , 0}, {0, 0, 0, 0, 0, 0, E           }}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, 
 
                                                               2    3       2    3    2                 3    2
>       {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, -1}}}, {x0 x1 , x0 , x2 x6 , x5 , x3  x5, x0 x4 x5, x4 , x2  x4}}}

In[8]:= (* the only element in R_[48,44] satisfies (ii) in Theorem 6.7 *)                                                               

In[9]:=                                                                                                                                 


==> anc/Example-m96-53-groups.txt <==
-- In this file, we take the case m = 96 as an example to illustrate how to classify (non-abelian) solvable (5,3)-groups by using Strategy 5.16 with the help of computer algebra (GAP, Sage and Mathematica).

-- In Step 1, we only use GAP. More precisely, we first load the file GAPsubtest-53groups.txt in GAP using the "Read" function. Then, we use the function "subtestSolvableCubic5" to obtain a list of all solvable groups of order 96 which satisfy conditions (1)-(2) in Step 1 of Strategy 5.16; the set B_96 is exactly the non-abelian groups in the list. It turns out that there are four groups in B_96: 
[ 96, 1 ]C3 : C32
[ 96, 18 ]C2 x (C3 : C16)
[ 96, 32 ]C3 : ((C4 x C4) : C2)
[ 96, 44 ]C3 : ((C4 x C4) : C2)

-- In Steps 2 and 3, we use a mixture of GAP, Sage and Mathematica. Firstly, we load the file CubicFivefolds.m in Mathematica. Then, we run the function "AFTinfred" in Mathematica to compute the set R_G in Step 2 (and determine smoothness of cubic forms F in Step 3 if R_G is non-empty). See comments in CubicFivefolds.m for more details. GAP and Sage are called by the functions "AFTinf" and "AFTinfred" in CubicFivefolds.m.

-- Below is the unedited content from the running interfaces of GAP and Mathematica (with GAP and Sage called) in terminal of MacOS, including both input and output, along with some explanatory comments.


 ┌───────┐   GAP 4.12.2 of 2022-12-18
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: aarch64-apple-darwin22-default64-kv8
 Configuration:  gmp 6.2.1, GASMAN, readline
 Loading the library and packages ...
 Packages:   AClib 1.3.2, Alnuth 3.2.1, AtlasRep 2.1.6, AutPGrp 1.11, 
             Browse 1.8.19, CaratInterface 2.3.4, CRISP 1.4.6, Cryst 4.1.25, 
             CrystCat 1.1.10, CTblLib 1.3.4, curlInterface 2.3.1, 
             FactInt 1.6.3, FGA 1.4.0, Forms 1.2.9, GAPDoc 1.6.6, genss 1.6.8, 
             IO 4.8.0, IRREDSOL 1.4.4, LAGUNA 3.9.5, orb 4.9.0, 
             Polenta 1.3.10, Polycyclic 2.16, PrimGrp 3.4.3, RadiRoot 2.9, 
             recog 1.4.2, ResClasses 4.7.3, SmallGrp 1.5.1, Sophus 1.27, 
             SpinSym 1.5.2, TomLib 1.2.9, TransGrp 3.6.3, utils 0.81
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> # In this file, we verify the case |G|=m=96 in the proof of Theorem 5.22.
gap> # Read the ancillary file GAPsubtest-53groups.txt
gap> Read("/Users/zzg/Documents/GAPsubtest-53groups.txt");
────────────────────────────────────────────────────────────────────────────
Loading  GrpConst 2.6.3 (Constructing the Groups of a Given Order)
by Hans Ulrich Besche and
   Bettina Eick (http://www.iaa.tu-bs.de/beick).
maintained by:
   Bettina Eick (http://www.iaa.tu-bs.de/beick) and
   Max Horn (https://www.quendi.de/math).
Homepage: https://gap-packages.github.io/grpconst/
Report issues at https://github.com/gap-packages/grpconst/issues
────────────────────────────────────────────────────────────────────────────
gap> # let m=96, conduct the subtest
gap> subtestSolvableCubic5(96,Lcubic2000);
231For groups of order 96,the following groups pass the sub-test:
[ 96, 1 ]C3 : C32

[ 96, 2 ]C96

[ 96, 4 ]C16 x S3

[ 96, 12 ]C3 : ((C4 x C4) : C2)

[ 96, 18 ]C2 x (C3 : C16)

[ 96, 32 ]C3 : ((C4 x C4) : C2)

[ 96, 44 ]C3 : ((C4 x C4) : C2)

[ 96, 46 ]C24 x C4

[ 96, 54 ]C3 x ((C4 x C4) : C2)

[ 96, 59 ]C48 x C2

[ 96, 135 ]C4 x ((C6 x C2) : C2)

[ 96, 165 ]C12 x D8

[ 96, 182 ]C3 x ((C8 x C2) : C2)

[ 96, 186 ]C4 x S4

The following groups pass the sub-test but are needed to be excluded:
[ 96, 1 ]C3 : C32

[ 96, 18 ]C2 x (C3 : C16)

[ 96, 32 ]C3 : ((C4 x C4) : C2)

[ 96, 44 ]C3 : ((C4 x C4) : C2)

gap> # thus B_96 consists of 4 groups
gap> # next, we execute a Mathematica script to calculate R_G of the four groups
gap> 



Mathematica 13.2.1 Kernel for Mac OS X ARM (64-bit)
Copyright 1988-2023 Wolfram Research, Inc.

In[1]:= <<"/Users/zzg/Documents/GAPcodes/CubicFivefolds.m"                      

In[2]:= (*"AFTinfred" Return information of the 3-equivalence classes of special
 almost (5,3)-characters of G *)                                                

In[3]:= AFTinfred[{96,1}]                                                       
k=1
no solution for this k
k=2
no solution for this k
k=3
no solution for this k
k=4
no solution for this k
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
no solution for this k
k=18
no solution for this k
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
no solution for this k
k=32
no solution for this k
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
no solution for this k
k=46
no solution for this k
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
no solution for this k
k=60
no solution for this k
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
32 solutions
k=66
32 solutions
k=67
32 solutions
k=68
32 solutions
k=69
32 solutions
k=70
32 solutions
k=71
32 solutions
k=72
32 solutions
k=73
no solution for this k
k=74
no solution for this k
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
no solution for this k
k=88
no solution for this k
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
no solution for this k
k=102
no solution for this k
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
no solution for this k
k=116
no solution for this k
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
256 candidates found
16 candidates left after test by 2-th abelian subgroup embedding
16 candidates left after test by 3-th abelian subgroup embedding
16 candidates left after test by 4-th abelian subgroup embedding
16 candidates left after test by 5-th abelian subgroup embedding
16 candidates left after test by 6-th abelian subgroup embedding
16 candidates left after test by 7-th abelian subgroup embedding
16 candidates left after test by 8-th abelian subgroup embedding
16 candidates left after test by 9-th abelian subgroup embedding
16 candidates left after test by 10-th abelian subgroup embedding
96
1
{1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
 
>   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
1-th generator

1               0               0               0               0
 

>       0               0


0               -I              0               0               0
 

>       0               0

                                  I/4 Pi
0               0               -E              0               0
 

>       0               0

                                                 (3 I)/8 Pi
0               0               0               E               0
 

>       0               0

                                                                 (13 I)/16 Pi
0               0               0               0               E
 

>       0               0


0               0               0               0               0
 

>       0               1


0               0               0               0               0
 

>       1               0
 
2-th generator

1              0              0              0              0
 

>    0              0


0              -1             0              0              0
 

>    0              0


0              0              I              0              0
 

>    0              0

                                              (3 I)/4 Pi
0              0              0              E              0
 

>    0              0

                                                              (5 I)/8 Pi
0              0              0              0              -E
 

>    0              0


0              0              0              0              0
 

>    1              0


0              0              0              0              0
 

>    0              1
 
3-th generator

1          0          0          0          0          0          0


0          1          0          0          0          0          0


0          0          -1         0          0          0          0


0          0          0          -I         0          0          0

                                              I/4 Pi
0          0          0          0          -E         0          0


0          0          0          0          0          1          0


0          0          0          0          0          0          1
 
4-th generator
1    0    0    0    0    0    0

0    1    0    0    0    0    0

0    0    1    0    0    0    0

0    0    0    -1   0    0    0

0    0    0    0    I    0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    1
 
5-th generator
1    0    0    0    0    0    0

0    1    0    0    0    0    0

0    0    1    0    0    0    0

0    0    0    1    0    0    0

0    0    0    0    -1   0    0

0    0    0    0    0    1    0

0    0    0    0    0    0    1
 
6-th generator

1              0              0              0              0
 

>    0              0


0              1              0              0              0
 

>    0              0


0              0              1              0              0
 

>    0              0


0              0              0              1              0
 

>    0              0


0              0              0              0              1
 

>    0              0


0              0              0              0              0
 
      (2 I)/3 Pi
>    E              0


0              0              0              0              0
 
                     (-2 I)/3 Pi
>    0              E
 
order of group is
96
monomils involved: 
      2    3                 2    3    3       2
{x3 x4 , x0 , x0 x5 x6, x2 x3 , x5 , x6 , x1 x2 }
{V1,V2,V3}: 
{{1}, {}, {0, 2, 3, 4, 5, 6}}
not smooth by CSC

Out[3]= {{{1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
 
>      0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 
>      0, 0}, 0, {{{1, 0, 0, 0, 0, 0, 0}, {0, -I, 0, 0, 0, 0, 0}, 
 
                 I/4 Pi                          (3 I)/8 Pi
>       {0, 0, -E      , 0, 0, 0, 0}, {0, 0, 0, E          , 0, 0, 0}, 
 
                      (13 I)/16 Pi
>       {0, 0, 0, 0, E            , 0, 0}, {0, 0, 0, 0, 0, 0, 1}, 
 
>       {0, 0, 0, 0, 0, 1, 0}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0}, {0, 0, I, 0, 0, 0, 0}, 
 
                   (3 I)/4 Pi                           (5 I)/8 Pi
>       {0, 0, 0, E          , 0, 0, 0}, {0, 0, 0, 0, -E          , 0, 0}, 
 
>       {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0}, 
 
                                               I/4 Pi
>       {0, 0, 0, -I, 0, 0, 0}, {0, 0, 0, 0, -E      , 0, 0}, 
 
>       {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, 
 
>       {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, I, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, 
 
>       {0, 0, 0, 0, 0, 0, 1}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, 
 
>       {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, 
 
>       {0, 0, 0, 0, 0, 0, 1}}, 
 
>      {{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, 
 
>       {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, 
 
                         (2 I)/3 Pi                          (-2 I)/3 Pi
>       {0, 0, 0, 0, 0, E          , 0}, {0, 0, 0, 0, 0, 0, E           }}}, 
 
            2    3                 2    3     3       2
>     {x3 x4 , x0 , x0 x5 x6, x2 x3 , x5  + x6 , x1 x2 }}}

In[4]:= (* there is only one element in R_[96,1], CSC stands for combinatorial n
on-smoothness criteria [GLM23, Lemma 1.6] *)                                    

In[5]:= AFTinfred[{96,18}]                                                        
k=1
no solution for this k
k=2
no solution for this k
k=3
no solution for this k
k=4
no solution for this k
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
no solution for this k
k=18
no solution for this k
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
no solution for this k
k=32
no solution for this k
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
no solution for this k
k=46
no solution for this k
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
no solution for this k
k=60
no solution for this k
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
no solution for this k
k=66
no solution for this k
k=67
no solution for this k
k=68
no solution for this k
k=69
no solution for this k
k=70
no solution for this k
k=71
no solution for this k
k=72
no solution for this k
k=73
no solution for this k
k=74
no solution for this k
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
no solution for this k
k=88
no solution for this k
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
no solution for this k
k=102
no solution for this k
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
no solution for this k
k=116
no solution for this k
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
k=121
no solution for this k
k=122
no solution for this k
k=123
no solution for this k
k=124
no solution for this k
k=125
no solution for this k
k=126
no solution for this k
k=127
no solution for this k
k=128
no solution for this k
k=129
no solution for this k
k=130
no solution for this k
k=131
no solution for this k
k=132
no solution for this k
k=133
no solution for this k
k=134
no solution for this k
k=135
no solution for this k
k=136
no solution for this k
k=137
no solution for this k
k=138
no solution for this k
k=139
no solution for this k
k=140
no solution for this k
k=141
no solution for this k
k=142
no solution for this k
k=143
no solution for this k
k=144
no solution for this k
k=145
no solution for this k
k=146
no solution for this k
k=147
no solution for this k
k=148
no solution for this k
k=149
no solution for this k
k=150
no solution for this k
k=151
no solution for this k
k=152
no solution for this k
k=153
no solution for this k
k=154
no solution for this k
k=155
no solution for this k
k=156
no solution for this k
k=157
no solution for this k
k=158
no solution for this k
k=159
no solution for this k
k=160
no solution for this k
k=161
no solution for this k
k=162
no solution for this k
k=163
no solution for this k
k=164
no solution for this k
k=165
no solution for this k
k=166
no solution for this k
k=167
no solution for this k
k=168
no solution for this k
k=169
no solution for this k
k=170
no solution for this k
k=171
no solution for this k
k=172
no solution for this k
k=173
no solution for this k
k=174
no solution for this k
k=175
no solution for this k
k=176
no solution for this k
k=177
no solution for this k
k=178
no solution for this k
k=179
no solution for this k
k=180
no solution for this k
k=181
no solution for this k
k=182
no solution for this k
k=183
no solution for this k
k=184
no solution for this k
k=185
no solution for this k
k=186
no solution for this k
k=187
no solution for this k
k=188
no solution for this k
k=189
no solution for this k
k=190
no solution for this k
k=191
no solution for this k
k=192
no solution for this k
k=193
no solution for this k
k=194
no solution for this k
k=195
no solution for this k
k=196
no solution for this k
k=197
no solution for this k
k=198
no solution for this k
k=199
no solution for this k
k=200
no solution for this k
k=201
no solution for this k
k=202
no solution for this k
k=203
no solution for this k
k=204
no solution for this k
k=205
no solution for this k
k=206
no solution for this k
k=207
no solution for this k
k=208
no solution for this k
k=209
no solution for this k
k=210
no solution for this k
k=211
no solution for this k
k=212
no solution for this k
k=213
no solution for this k
k=214
no solution for this k
k=215
no solution for this k
k=216
no solution for this k
k=217
no solution for this k
k=218
no solution for this k
k=219
no solution for this k
k=220
no solution for this k
k=221
no solution for this k
k=222
no solution for this k
k=223
no solution for this k
k=224
no solution for this k
k=225
no solution for this k
k=226
no solution for this k
k=227
no solution for this k
k=228
no solution for this k
k=229
no solution for this k
k=230
no solution for this k
k=231
no solution for this k
k=232
no solution for this k
k=233
no solution for this k
k=234
no solution for this k
k=235
no solution for this k
k=236
no solution for this k
k=237
no solution for this k
k=238
no solution for this k
k=239
no solution for this k
k=240
no solution for this k
0 candidates found

Out[5]= {}

In[6]:= AFTinfred[{96,32}]                                                        
k=1
no solution for this k
k=2
no solution for this k
k=3
no solution for this k
k=4
no solution for this k
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
no solution for this k
k=18
no solution for this k
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
no solution for this k
k=32
no solution for this k
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
no solution for this k
k=46
no solution for this k
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
no solution for this k
k=60
no solution for this k
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
no solution for this k
k=66
no solution for this k
k=67
no solution for this k
k=68
no solution for this k
k=69
no solution for this k
k=70
no solution for this k
k=71
no solution for this k
k=72
no solution for this k
k=73
no solution for this k
k=74
no solution for this k
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
no solution for this k
k=88
no solution for this k
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
no solution for this k
k=102
no solution for this k
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
no solution for this k
k=116
no solution for this k
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
k=121
no solution for this k
k=122
no solution for this k
k=123
no solution for this k
k=124
no solution for this k
k=125
no solution for this k
k=126
no solution for this k
k=127
no solution for this k
k=128
no solution for this k
k=129
no solution for this k
k=130
no solution for this k
k=131
no solution for this k
k=132
no solution for this k
k=133
no solution for this k
k=134
no solution for this k
k=135
no solution for this k
k=136
no solution for this k
k=137
no solution for this k
k=138
no solution for this k
k=139
no solution for this k
k=140
no solution for this k
k=141
no solution for this k
k=142
no solution for this k
k=143
no solution for this k
k=144
no solution for this k
k=145
no solution for this k
k=146
no solution for this k
k=147
no solution for this k
k=148
no solution for this k
k=149
no solution for this k
k=150
no solution for this k
k=151
no solution for this k
k=152
no solution for this k
k=153
no solution for this k
k=154
no solution for this k
k=155
no solution for this k
k=156
no solution for this k
k=157
no solution for this k
k=158
no solution for this k
k=159
no solution for this k
k=160
no solution for this k
k=161
no solution for this k
k=162
no solution for this k
k=163
no solution for this k
k=164
no solution for this k
k=165
no solution for this k
k=166
no solution for this k
k=167
no solution for this k
k=168
no solution for this k
k=169
no solution for this k
k=170
no solution for this k
k=171
no solution for this k
k=172
no solution for this k
k=173
no solution for this k
k=174
no solution for this k
k=175
no solution for this k
k=176
no solution for this k
k=177
no solution for this k
k=178
no solution for this k
k=179
no solution for this k
k=180
no solution for this k
k=181
no solution for this k
k=182
no solution for this k
k=183
no solution for this k
k=184
no solution for this k
k=185
no solution for this k
k=186
no solution for this k
k=187
no solution for this k
k=188
no solution for this k
k=189
no solution for this k
k=190
no solution for this k
k=191
no solution for this k
k=192
no solution for this k
k=193
no solution for this k
k=194
no solution for this k
k=195
no solution for this k
k=196
no solution for this k
k=197
no solution for this k
k=198
no solution for this k
k=199
no solution for this k
k=200
no solution for this k
k=201
no solution for this k
k=202
no solution for this k
k=203
no solution for this k
k=204
no solution for this k
k=205
no solution for this k
k=206
no solution for this k
k=207
no solution for this k
k=208
no solution for this k
k=209
no solution for this k
k=210
no solution for this k
k=211
no solution for this k
k=212
no solution for this k
k=213
no solution for this k
k=214
no solution for this k
k=215
no solution for this k
k=216
no solution for this k
k=217
no solution for this k
k=218
no solution for this k
k=219
no solution for this k
k=220
no solution for this k
k=221
no solution for this k
k=222
no solution for this k
k=223
no solution for this k
k=224
no solution for this k
k=225
no solution for this k
k=226
no solution for this k
k=227
no solution for this k
k=228
no solution for this k
k=229
no solution for this k
k=230
no solution for this k
k=231
no solution for this k
k=232
no solution for this k
k=233
no solution for this k
k=234
no solution for this k
k=235
no solution for this k
k=236
no solution for this k
k=237
no solution for this k
k=238
no solution for this k
k=239
no solution for this k
k=240
no solution for this k
k=241
no solution for this k
k=242
no solution for this k
k=243
no solution for this k
k=244
no solution for this k
k=245
no solution for this k
k=246
no solution for this k
k=247
no solution for this k
k=248
no solution for this k
k=249
no solution for this k
k=250
no solution for this k
k=251
no solution for this k
k=252
no solution for this k
k=253
no solution for this k
k=254
no solution for this k
k=255
no solution for this k
k=256
no solution for this k
k=257
no solution for this k
k=258
no solution for this k
k=259
no solution for this k
k=260
no solution for this k
k=261
no solution for this k
k=262
no solution for this k
k=263
no solution for this k
k=264
no solution for this k
k=265
no solution for this k
k=266
no solution for this k
k=267
no solution for this k
k=268
no solution for this k
k=269
no solution for this k
k=270
no solution for this k
k=271
no solution for this k
k=272
no solution for this k
k=273
no solution for this k
k=274
no solution for this k
k=275
no solution for this k
k=276
no solution for this k
k=277
no solution for this k
k=278
no solution for this k
k=279
no solution for this k
k=280
no solution for this k
k=281
no solution for this k
k=282
no solution for this k
k=283
no solution for this k
k=284
no solution for this k
k=285
no solution for this k
k=286
no solution for this k
k=287
no solution for this k
k=288
no solution for this k
k=289
no solution for this k
k=290
no solution for this k
k=291
no solution for this k
k=292
no solution for this k
k=293
no solution for this k
k=294
no solution for this k
k=295
no solution for this k
k=296
no solution for this k
k=297
no solution for this k
k=298
no solution for this k
k=299
no solution for this k
k=300
no solution for this k
k=301
no solution for this k
k=302
no solution for this k
k=303
no solution for this k
k=304
no solution for this k
k=305
no solution for this k
k=306
no solution for this k
k=307
no solution for this k
k=308
no solution for this k
k=309
no solution for this k
k=310
no solution for this k
k=311
no solution for this k
k=312
no solution for this k
k=313
no solution for this k
k=314
no solution for this k
k=315
no solution for this k
k=316
no solution for this k
k=317
no solution for this k
k=318
no solution for this k
k=319
no solution for this k
k=320
no solution for this k
k=321
no solution for this k
k=322
no solution for this k
k=323
no solution for this k
k=324
no solution for this k
k=325
no solution for this k
k=326
no solution for this k
k=327
no solution for this k
k=328
no solution for this k
k=329
no solution for this k
k=330
no solution for this k
k=331
no solution for this k
k=332
no solution for this k
k=333
no solution for this k
k=334
no solution for this k
k=335
no solution for this k
k=336
no solution for this k
k=337
no solution for this k
k=338
no solution for this k
k=339
no solution for this k
k=340
no solution for this k
k=341
no solution for this k
k=342
no solution for this k
k=343
no solution for this k
k=344
no solution for this k
k=345
no solution for this k
k=346
no solution for this k
k=347
no solution for this k
k=348
no solution for this k
k=349
no solution for this k
k=350
no solution for this k
k=351
no solution for this k
k=352
no solution for this k
k=353
no solution for this k
k=354
no solution for this k
k=355
no solution for this k
k=356
no solution for this k
k=357
no solution for this k
k=358
no solution for this k
k=359
no solution for this k
k=360
no solution for this k
k=361
no solution for this k
k=362
no solution for this k
k=363
no solution for this k
k=364
no solution for this k
k=365
no solution for this k
k=366
no solution for this k
k=367
no solution for this k
k=368
no solution for this k
k=369
no solution for this k
k=370
no solution for this k
k=371
no solution for this k
k=372
no solution for this k
k=373
no solution for this k
k=374
no solution for this k
k=375
no solution for this k
k=376
no solution for this k
k=377
no solution for this k
k=378
no solution for this k
k=379
no solution for this k
k=380
no solution for this k
k=381
no solution for this k
k=382
no solution for this k
k=383
no solution for this k
k=384
no solution for this k
k=385
no solution for this k
k=386
no solution for this k
k=387
no solution for this k
k=388
no solution for this k
k=389
no solution for this k
k=390
no solution for this k
k=391
no solution for this k
k=392
no solution for this k
k=393
no solution for this k
k=394
no solution for this k
k=395
no solution for this k
k=396
no solution for this k
k=397
no solution for this k
k=398
no solution for this k
k=399
no solution for this k
k=400
no solution for this k
k=401
no solution for this k
k=402
no solution for this k
k=403
no solution for this k
k=404
no solution for this k
k=405
no solution for this k
k=406
no solution for this k
k=407
no solution for this k
k=408
no solution for this k
k=409
no solution for this k
k=410
no solution for this k
k=411
no solution for this k
k=412
no solution for this k
k=413
no solution for this k
k=414
no solution for this k
k=415
no solution for this k
k=416
no solution for this k
k=417
no solution for this k
k=418
no solution for this k
k=419
no solution for this k
k=420
no solution for this k
k=421
no solution for this k
k=422
no solution for this k
k=423
no solution for this k
k=424
no solution for this k
k=425
no solution for this k
k=426
no solution for this k
k=427
no solution for this k
k=428
no solution for this k
k=429
no solution for this k
k=430
no solution for this k
k=431
no solution for this k
k=432
no solution for this k
k=433
no solution for this k
k=434
no solution for this k
k=435
no solution for this k
k=436
no solution for this k
k=437
no solution for this k
k=438
no solution for this k
k=439
no solution for this k
k=440
no solution for this k
k=441
no solution for this k
k=442
no solution for this k
k=443
no solution for this k
k=444
no solution for this k
k=445
no solution for this k
k=446
no solution for this k
k=447
no solution for this k
k=448
no solution for this k
k=449
no solution for this k
k=450
no solution for this k
k=451
no solution for this k
k=452
no solution for this k
k=453
no solution for this k
k=454
no solution for this k
k=455
no solution for this k
k=456
no solution for this k
k=457
no solution for this k
k=458
no solution for this k
k=459
no solution for this k
k=460
no solution for this k
k=461
no solution for this k
k=462
no solution for this k
k=463
no solution for this k
k=464
no solution for this k
k=465
no solution for this k
k=466
no solution for this k
k=467
no solution for this k
k=468
no solution for this k
k=469
no solution for this k
k=470
no solution for this k
k=471
no solution for this k
k=472
no solution for this k
k=473
no solution for this k
k=474
no solution for this k
k=475
no solution for this k
k=476
no solution for this k
k=477
no solution for this k
k=478
no solution for this k
k=479
no solution for this k
k=480
no solution for this k
0 candidates found

Out[6]= {}

In[7]:= AFTinfred[{96,44}]                                                        
k=1
no solution for this k
k=2
no solution for this k
k=3
no solution for this k
k=4
no solution for this k
k=5
no solution for this k
k=6
no solution for this k
k=7
no solution for this k
k=8
no solution for this k
k=9
no solution for this k
k=10
no solution for this k
k=11
no solution for this k
k=12
no solution for this k
k=13
no solution for this k
k=14
no solution for this k
k=15
no solution for this k
k=16
no solution for this k
k=17
no solution for this k
k=18
no solution for this k
k=19
no solution for this k
k=20
no solution for this k
k=21
no solution for this k
k=22
no solution for this k
k=23
no solution for this k
k=24
no solution for this k
k=25
no solution for this k
k=26
no solution for this k
k=27
no solution for this k
k=28
no solution for this k
k=29
no solution for this k
k=30
no solution for this k
k=31
no solution for this k
k=32
no solution for this k
k=33
no solution for this k
k=34
no solution for this k
k=35
no solution for this k
k=36
no solution for this k
k=37
no solution for this k
k=38
no solution for this k
k=39
no solution for this k
k=40
no solution for this k
k=41
no solution for this k
k=42
no solution for this k
k=43
no solution for this k
k=44
no solution for this k
k=45
no solution for this k
k=46
no solution for this k
k=47
no solution for this k
k=48
no solution for this k
k=49
no solution for this k
k=50
no solution for this k
k=51
no solution for this k
k=52
no solution for this k
k=53
no solution for this k
k=54
no solution for this k
k=55
no solution for this k
k=56
no solution for this k
k=57
no solution for this k
k=58
no solution for this k
k=59
no solution for this k
k=60
no solution for this k
k=61
no solution for this k
k=62
no solution for this k
k=63
no solution for this k
k=64
no solution for this k
k=65
no solution for this k
k=66
no solution for this k
k=67
no solution for this k
k=68
no solution for this k
k=69
no solution for this k
k=70
no solution for this k
k=71
no solution for this k
k=72
no solution for this k
k=73
no solution for this k
k=74
no solution for this k
k=75
no solution for this k
k=76
no solution for this k
k=77
no solution for this k
k=78
no solution for this k
k=79
no solution for this k
k=80
no solution for this k
k=81
no solution for this k
k=82
no solution for this k
k=83
no solution for this k
k=84
no solution for this k
k=85
no solution for this k
k=86
no solution for this k
k=87
no solution for this k
k=88
no solution for this k
k=89
no solution for this k
k=90
no solution for this k
k=91
no solution for this k
k=92
no solution for this k
k=93
no solution for this k
k=94
no solution for this k
k=95
no solution for this k
k=96
no solution for this k
k=97
no solution for this k
k=98
no solution for this k
k=99
no solution for this k
k=100
no solution for this k
k=101
no solution for this k
k=102
no solution for this k
k=103
no solution for this k
k=104
no solution for this k
k=105
no solution for this k
k=106
no solution for this k
k=107
no solution for this k
k=108
no solution for this k
k=109
no solution for this k
k=110
no solution for this k
k=111
no solution for this k
k=112
no solution for this k
k=113
no solution for this k
k=114
no solution for this k
k=115
no solution for this k
k=116
no solution for this k
k=117
no solution for this k
k=118
no solution for this k
k=119
no solution for this k
k=120
no solution for this k
k=121
no solution for this k
k=122
no solution for this k
k=123
no solution for this k
k=124
no solution for this k
k=125
no solution for this k
k=126
no solution for this k
k=127
no solution for this k
k=128
no solution for this k
k=129
no solution for this k
k=130
no solution for this k
k=131
no solution for this k
k=132
no solution for this k
k=133
no solution for this k
k=134
no solution for this k
k=135
no solution for this k
k=136
no solution for this k
k=137
no solution for this k
k=138
no solution for this k
k=139
no solution for this k
k=140
no solution for this k
k=141
no solution for this k
k=142
no solution for this k
k=143
no solution for this k
k=144
no solution for this k
k=145
no solution for this k
k=146
no solution for this k
k=147
no solution for this k
k=148
no solution for this k
k=149
no solution for this k
k=150
no solution for this k
k=151
no solution for this k
k=152
no solution for this k
k=153
no solution for this k
k=154
no solution for this k
k=155
no solution for this k
k=156
no solution for this k
k=157
no solution for this k
k=158
no solution for this k
k=159
no solution for this k
k=160
no solution for this k
k=161
no solution for this k
k=162
no solution for this k
k=163
no solution for this k
k=164
no solution for this k
k=165
no solution for this k
k=166
no solution for this k
k=167
no solution for this k
k=168
no solution for this k
k=169
no solution for this k
k=170
no solution for this k
k=171
no solution for this k
k=172
no solution for this k
k=173
no solution for this k
k=174
no solution for this k
k=175
no solution for this k
k=176
no solution for this k
k=177
no solution for this k
k=178
no solution for this k
k=179
no solution for this k
k=180
no solution for this k
k=181
no solution for this k
k=182
no solution for this k
k=183
no solution for this k
k=184
no solution for this k
k=185
no solution for this k
k=186
no solution for this k
k=187
no solution for this k
k=188
no solution for this k
k=189
no solution for this k
k=190
no solution for this k
k=191
no solution for this k
k=192
no solution for this k
k=193
no solution for this k
k=194
no solution for this k
k=195
no solution for this k
k=196
no solution for this k
k=197
no solution for this k
k=198
no solution for this k
k=199
no solution for this k
k=200
no solution for this k
k=201
no solution for this k
k=202
no solution for this k
k=203
no solution for this k
k=204
no solution for this k
k=205
no solution for this k
k=206
no solution for this k
k=207
no solution for this k
k=208
no solution for this k
k=209
no solution for this k
k=210
no solution for this k
k=211
no solution for this k
k=212
no solution for this k
k=213
no solution for this k
k=214
no solution for this k
k=215
no solution for this k
k=216
no solution for this k
k=217
no solution for this k
k=218
no solution for this k
k=219
no solution for this k
k=220
no solution for this k
k=221
no solution for this k
k=222
no solution for this k
k=223
no solution for this k
k=224
no solution for this k
k=225
no solution for this k
k=226
no solution for this k
k=227
no solution for this k
k=228
no solution for this k
k=229
no solution for this k
k=230
no solution for this k
k=231
no solution for this k
k=232
no solution for this k
k=233
no solution for this k
k=234
no solution for this k
k=235
no solution for this k
k=236
no solution for this k
k=237
no solution for this k
k=238
no solution for this k
k=239
no solution for this k
k=240
no solution for this k
k=241
no solution for this k
k=242
no solution for this k
k=243
no solution for this k
k=244
no solution for this k
k=245
no solution for this k
k=246
no solution for this k
k=247
no solution for this k
k=248
no solution for this k
k=249
no solution for this k
k=250
no solution for this k
k=251
no solution for this k
k=252
no solution for this k
k=253
no solution for this k
k=254
no solution for this k
k=255
no solution for this k
k=256
no solution for this k
k=257
no solution for this k
k=258
no solution for this k
k=259
no solution for this k
k=260
no solution for this k
k=261
no solution for this k
k=262
no solution for this k
k=263
no solution for this k
k=264
no solution for this k
k=265
no solution for this k
k=266
no solution for this k
k=267
no solution for this k
k=268
no solution for this k
k=269
no solution for this k
k=270
no solution for this k
k=271
no solution for this k
k=272
no solution for this k
k=273
no solution for this k
k=274
no solution for this k
k=275
no solution for this k
k=276
no solution for this k
k=277
no solution for this k
k=278
no solution for this k
k=279
no solution for this k
k=280
no solution for this k
k=281
no solution for this k
k=282
no solution for this k
k=283
no solution for this k
k=284
no solution for this k
k=285
no solution for this k
k=286
no solution for this k
k=287
no solution for this k
k=288
no solution for this k
k=289
no solution for this k
k=290
no solution for this k
k=291
no solution for this k
k=292
no solution for this k
k=293
no solution for this k
k=294
no solution for this k
k=295
no solution for this k
k=296
no solution for this k
k=297
no solution for this k
k=298
no solution for this k
k=299
no solution for this k
k=300
no solution for this k
k=301
no solution for this k
k=302
no solution for this k
k=303
no solution for this k
k=304
no solution for this k
k=305
no solution for this k
k=306
no solution for this k
k=307
no solution for this k
k=308
no solution for this k
k=309
no solution for this k
k=310
no solution for this k
k=311
no solution for this k
k=312
no solution for this k
k=313
no solution for this k
k=314
no solution for this k
k=315
no solution for this k
k=316
no solution for this k
k=317
no solution for this k
k=318
no solution for this k
k=319
no solution for this k
k=320
no solution for this k
k=321
no solution for this k
k=322
no solution for this k
k=323
no solution for this k
k=324
no solution for this k
k=325
no solution for this k
k=326
no solution for this k
k=327
no solution for this k
k=328
no solution for this k
k=329
no solution for this k
k=330
no solution for this k
k=331
no solution for this k
k=332
no solution for this k
k=333
no solution for this k
k=334
no solution for this k
k=335
no solution for this k
k=336
no solution for this k
k=337
no solution for this k
k=338
no solution for this k
k=339
no solution for this k
k=340
no solution for this k
k=341
no solution for this k
k=342
no solution for this k
k=343
no solution for this k
k=344
no solution for this k
k=345
no solution for this k
k=346
no solution for this k
k=347
no solution for this k
k=348
no solution for this k
k=349
no solution for this k
k=350
no solution for this k
k=351
no solution for this k
k=352
no solution for this k
k=353
no solution for this k
k=354
no solution for this k
k=355
no solution for this k
k=356
no solution for this k
k=357
no solution for this k
k=358
no solution for this k
k=359
no solution for this k
k=360
no solution for this k
k=361
no solution for this k
k=362
no solution for this k
k=363
no solution for this k
k=364
no solution for this k
k=365
no solution for this k
k=366
no solution for this k
k=367
no solution for this k
k=368
no solution for this k
k=369
no solution for this k
k=370
no solution for this k
k=371
no solution for this k
k=372
no solution for this k
k=373
no solution for this k
k=374
no solution for this k
k=375
no solution for this k
k=376
no solution for this k
k=377
no solution for this k
k=378
no solution for this k
k=379
no solution for this k
k=380
no solution for this k
k=381
no solution for this k
k=382
no solution for this k
k=383
no solution for this k
k=384
no solution for this k
k=385
no solution for this k
k=386
no solution for this k
k=387
no solution for this k
k=388
no solution for this k
k=389
no solution for this k
k=390
no solution for this k
k=391
no solution for this k
k=392
no solution for this k
k=393
no solution for this k
k=394
no solution for this k
k=395
no solution for this k
k=396
no solution for this k
k=397
no solution for this k
k=398
no solution for this k
k=399
no solution for this k
k=400
no solution for this k
k=401
no solution for this k
k=402
no solution for this k
k=403
no solution for this k
k=404
no solution for this k
k=405
no solution for this k
k=406
no solution for this k
k=407
no solution for this k
k=408
no solution for this k
k=409
no solution for this k
k=410
no solution for this k
k=411
no solution for this k
k=412
no solution for this k
k=413
no solution for this k
k=414
no solution for this k
k=415
no solution for this k
k=416
no solution for this k
k=417
no solution for this k
k=418
no solution for this k
k=419
no solution for this k
k=420
no solution for this k
k=421
no solution for this k
k=422
no solution for this k
k=423
no solution for this k
k=424
no solution for this k
k=425
no solution for this k
k=426
no solution for this k
k=427
no solution for this k
k=428
no solution for this k
k=429
no solution for this k
k=430
no solution for this k
k=431
no solution for this k
k=432
no solution for this k
k=433
no solution for this k
k=434
no solution for this k
k=435
no solution for this k
k=436
no solution for this k
k=437
no solution for this k
k=438
no solution for this k
k=439
no solution for this k
k=440
no solution for this k
k=441
no solution for this k
k=442
no solution for this k
k=443
no solution for this k
k=444
no solution for this k
k=445
no solution for this k
k=446
no solution for this k
k=447
no solution for this k
k=448
no solution for this k
k=449
no solution for this k
k=450
no solution for this k
k=451
no solution for this k
k=452
no solution for this k
k=453
no solution for this k
k=454
no solution for this k
k=455
no solution for this k
k=456
no solution for this k
k=457
no solution for this k
k=458
no solution for this k
k=459
no solution for this k
k=460
no solution for this k
k=461
no solution for this k
k=462
no solution for this k
k=463
no solution for this k
k=464
no solution for this k
k=465
no solution for this k
k=466
no solution for this k
k=467
no solution for this k
k=468
no solution for this k
k=469
no solution for this k
k=470
no solution for this k
k=471
no solution for this k
k=472
no solution for this k
k=473
no solution for this k
k=474
no solution for this k
k=475
no solution for this k
k=476
no solution for this k
k=477
no solution for this k
k=478
no solution for this k
k=479
no solution for this k
k=480
no solution for this k
0 candidates found

Out[7]= {}

In[8]:= (*thus R_G of the other 3 groups are empty*)                              

In[9]:=                                                                           


==> anc/Examples4.1.txt <==
-- The matrix generators of G_{X_i} for all i from 1 to 20 except i = 6 are stored here.

-- In this file, E(n) means the root of unity xi_n as defined in Section 2 of the paper.

X_1: F_1=x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3=0

generators of G_{X_1}:
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 1, 0, 0, 0, 0, 0, 0 ]];;
gap> mat3:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, E(3), 0, 0, 0, 0, 0],[ 0, 0, E(3)^2, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  1,  0,  0,  0,  0,  0,  0 ] ]
gap> Display(mat3);
[ [       1,       0,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0,       0 ],
  [       0,       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       0,       0,       1 ] ]




X_2: F_2=x_1^3+x_2^3+x_3^3+3(Sqrt(3)-1)x_1 x_2 x_3+x_4^3+x_5^3+x_6^3+x_7^3=0

generators of G_{X_2}:
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 1, 0, 0, 0 ]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, E(3), 0, 0, 0, 0, 0],[ 0, 0, E(3)^2, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat3:=(1/Sqrt(3))*[[ 1, 1, 1, 0, 0, 0, 0],[ 1, E(3), E(3)^2, 0, 0, 0, 0],[ 1, E(3)^2, E(3), 0, 0, 0, 0],[ 0, 0, 0, Sqrt(3), 0, 0, 0],[ 0, 0, 0, 0, Sqrt(3)*E(3), 0, 0 ],[ 0, 0, 0, 0, 0, Sqrt(3)*E(3)^2, 0 ],[ 0, 0, 0, 0, 0, 0, Sqrt(3) ]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  1,  0,  0,  0 ] ]
gap> Display(mat2);
[ [       1,       0,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0,       0 ],
  [       0,       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       1,       0,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat3);
[ [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          1,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                       E(3),                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                     E(3)^2,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          0,                          1 ] ]




X_3: F_3=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^3+x_5^3+x_6^3+x_7^3=0

generators of G_{X_3}:
gap> mat1:=[[ E(8), 0, 0, 0, 0, 0, 0],[ 0, E(4)^3, 0, 0, 0, 0, 0],[ 0, 0, -1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 0, 1, 0, 0 ]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, E(3), 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat3:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [   E(8),      0,      0,      0,      0,      0,      0 ],
  [      0,  -E(4),      0,      0,      0,      0,      0 ],
  [      0,      0,     -1,      0,      0,      0,      0 ],
  [      0,      0,      0,      1,      0,      0,      0 ],
  [      0,      0,      0,      0,      0,      1,      0 ],
  [      0,      0,      0,      0,      0,      0,      1 ],
  [      0,      0,      0,      0,      1,      0,      0 ] ]
gap> Display(mat2);
[ [     1,     0,     0,     0,     0,     0,     0 ],
  [     0,     1,     0,     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     0,     1,     0,     0 ],
  [     0,     0,     0,     0,     0,  E(3),     0 ],
  [     0,     0,     0,     0,     0,     0,     1 ] ]
gap> Display(mat3);
[ [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]




X_4: x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3+x_8^3=x_1+x_2+x_3+x_4+x_5=0

generators of G_{X_4}:
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ,0],[ 0, 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, E(3), 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 0, 1]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ,0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 0, 0, 1]];;
gap> mat3:=[[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ,0],[ 0, 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 0, 1],[ 0, 0, 0, 0, 0, 1, 0, 0]];;
gap> Display(mat1);
[ [     0,     1,     0,     0,     0,     0,     0,     0 ],
  [     1,     0,     0,     0,     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0,     0,     0 ],
  [     0,     0,     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     0,     0,  E(3),     0,     0 ],
  [     0,     0,     0,     0,     0,     0,     1,     0 ],
  [     0,     0,     0,     0,     0,     0,     0,     1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat3);
[ [  1,  0,  0,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  0,  0,  1,  0,  0 ] ]




X_5: F_5=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^3+x_6^3+x_7^3=0

generators of G_{X_5}:
gap> mat1:=[[ E(16), 0, 0, 0, 0, 0, 0],[ 0, E(8)^7, 0, 0, 0, 0, 0],[ 0, 0, E(4), 0, 0, 0, 0],[ 0, 0, 0, -1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, E(3), 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 0, 0, 1, 0 ]];;
gap> Display(mat1);
[ [    E(16),        0,        0,        0,        0,        0,        0 ],
  [        0,  -E(8)^3,        0,        0,        0,        0,        0 ],
  [        0,        0,     E(4),        0,        0,        0,        0 ],
  [        0,        0,        0,       -1,        0,        0,        0 ],
  [        0,        0,        0,        0,        1,        0,        0 ],
  [        0,        0,        0,        0,        0,     E(3),        0 ],
  [        0,        0,        0,        0,        0,        0,        1 ] ]
gap> Display(mat2);
[ [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  0,  0,  1,  0 ] ]




X_6: F_6=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_1+x_6^3+x_7^3=0

G_{X_6}: DirectProduct(SmallGroup(660,13),SmallGroup(18,3)) 
         PSL(2,11) x (C3^2 : C2)
-- Here SmallGroup(a,b) denotes the b-th finite group of order a stored in GAP.




X_7: F_7=x_1^3+x_2^3+x_3^3+3(Sqrt(3)-1)x_1 x_2 x_3+x_4^3+x_5^3+x_6^3+3(Sqrt(3)-1)x_4 x_5 x_6+x_7^3=0

generators of G_{X_7}:
gap> mat1:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, E(3), 0, 0, 0, 0, 0],[ 0, 0, E(3)^2, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=(1/Sqrt(3))*[[ 1, 1, 1, 0, 0, 0, 0],[ 1, E(3), E(3)^2, 0, 0, 0, 0],[ 1, E(3)^2, E(3), 0, 0, 0, 0],[ 0, 0, 0, Sqrt(3), 0, 0, 0],[ 0, 0, 0, 0, Sqrt(3), 0, 0 ],[ 0, 0, 0, 0, 0, Sqrt(3), 0 ],[ 0, 0, 0, 0, 0, 0, Sqrt(3) ]];;
gap> mat3:=[[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 1],[ 0, 0, 0, 1, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0 ],[ 0, 1 ,0, 0, 0, 0, 0 ],[ 0, 0, 1, 0, 0, 0, 0 ]];;
gap> Display(mat1);
[ [       1,       0,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0,       0 ],
  [       0,       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat2);
[ [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          1,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          1,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          1,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          0,                          1 ] ]
gap> Display(mat3);
[ [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ] ]




X_8: F_8=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^3+x_5^3+x_6^3+x_7^3+3(Sqrt(3)-1)x_5 x_6 x_7=0.

generators of G_{X_8}:
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [       1,       0,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0,       0 ],
  [       0,       0,       0,    E(8),       0,       0,       0 ],
  [       0,       0,       0,       0,   -E(4),       0,       0 ],
  [       0,       0,       0,       0,       0,      -1,       0 ],
  [       0,       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat3);
[ [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          1,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          1,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          1,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          0,                          1 ] ]





X_9: x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3+x_8^3+3(Sqrt(3)-1)x_6 x_7 x_8=x_1+x_2+x_3+x_4+x_5=0

generators of G_{X_9}:
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ,0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 0,  E(3), 0],[ 0, 0, 0, 0, 0, 0, 0,  E(3)^2]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ,0],[ 0, 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 0, 1],[ 0, 0, 0, 0, 0, 1, 0, 0]];;
gap> mat3:=(1/Sqrt(3))*[[ Sqrt(3), 0, 0, 0, 0, 0, 0, 0],[ 0, Sqrt(3), 0, 0, 0, 0, 0, 0],[ 0, 0, Sqrt(3), 0, 0, 0, 0, 0],[ 0, 0, 0, Sqrt(3), 0, 0, 0 ,0],[ 0, 0, 0, 0, Sqrt(3), 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 1, 1],[ 0, 0, 0, 0, 0, 1, E(3), E(3)^2],[ 0, 0, 0, 0, 0, 1, E(3)^2, E(3)]];;
gap> Display(mat1);
[ [       0,       1,       0,       0,       0,       0,       0,       0 ],
  [       0,       0,       1,       0,       0,       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0,       0,       0 ],
  [       0,       0,       0,       0,       1,       0,       0,       0 ],
  [       1,       0,       0,       0,       0,       0,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       0,       0,    E(3),       0 ],
  [       0,       0,       0,       0,       0,       0,       0,  E(3)^2 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  0,  0,  1,  0,  0 ] ]
gap> Display(mat3);
[ [                          1,                          0,                          0,                          0,                          0,                          0,                          0,                          0 ],
  [                          0,                          1,                          0,                          0,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          1,                          0,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          1,                          0,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          1,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11 ],
  [                          0,                          0,                          0,                          0,                          0,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11 ],
  [                          0,                          0,                          0,                          0,                          0,  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11 ] ]




X_10: F_10=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^3+x_7^3=0

generators of G_{X_10}:
gap> mat1:=[[ E(32), 0, 0, 0, 0, 0, 0],[ 0, E(16)^15, 0, 0, 0, 0, 0],[ 0, 0, E(8), 0, 0, 0, 0],[ 0, 0, 0, E(4)^3, 0, 0, 0],[ 0, 0, 0, 0, -1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, E(3) ]];;
gap> Display(mat1);
[ [     E(32),         0,         0,         0,         0,         0,         0 ],
  [         0,  -E(16)^7,         0,         0,         0,         0,         0 ],
  [         0,         0,      E(8),         0,         0,         0,         0 ],
  [         0,         0,         0,     -E(4),         0,         0,         0 ],
  [         0,         0,         0,         0,        -1,         0,         0 ],
  [         0,         0,         0,         0,         0,         1,         0 ],
  [         0,         0,         0,         0,         0,         0,         1 ] ]
gap> Display(mat2);
[ [     1,     0,     0,     0,     0,     0,     0 ],
  [     0,     1,     0,     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     0,     1,     0,     0 ],
  [     0,     0,     0,     0,     0,     1,     0 ],
  [     0,     0,     0,     0,     0,     0,  E(3) ] ]




X_11: F_11=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^2x_1+x_7^3=0

generators of G_{X_11}:
gap> mat1:=[[ E(63), 0, 0, 0, 0, 0, 0],[ 0, E(63)^61, 0, 0, 0, 0, 0],[ 0, 0, E(63)^4, 0, 0, 0, 0],[ 0, 0, 0, E(63)^55, 0, 0, 0],[ 0, 0, 0, 0, E(63)^16, 0, 0 ],[ 0, 0, 0, 0, 0, E(63)^31, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 1, 0, 0, 0, 0, 0, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [               E(63),                   0,                   0,                   0,                   0,                   0,                   0 ],
  [                   0,            E(63)^61,                   0,                   0,                   0,                   0,                   0 ],
  [                   0,                   0,             E(63)^4,                   0,                   0,                   0,                   0 ],
  [                   0,                   0,                   0,            E(63)^55,                   0,                   0,                   0 ],
  [                   0,                   0,                   0,                   0,  -E(63)^37-E(63)^58,                   0,                   0 ],
  [                   0,                   0,                   0,                   0,                   0,            E(63)^16,                   0 ],
  [                   0,                   0,                   0,                   0,                   0,                   0,                   1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]




X_12: F_12=(x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3)+1/5(-3E(24)^7-3E(24)^5+3E(6)-3E(8)+6E(24)-3)(x_1x_2x_3+x_1x_2x_4+(E(6)-1)x_1x_2x_5+x_1x_2x_6+(E(6)-1)x_1x_3x_4+x_1x_3x_5+x_1x_3x_6+(E(6)-1)x_1x_4x_5-E(6)x_1x_4x_6-E(6)x_1x_5x_6+(E(6)-1)x_2x_3x_4+(E(6)-1)x_2x_3x_5-E(6)x_2x_3x_6+x_2x_4x_5+x_2x_4x_6-E(6)x_2x_5x_6+x_3x_4x_5-E(6)x_3x_4x_6+x_3x_5x_6+x_4x_5x_6)=0

generators of G_{X_{12}}:
gap> mat1:=[[ 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, E(3), 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ E(3)^2, 0, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat3:=(1/Sqrt(6))*[[ 1,  E(3), E(3)^2,  E(3), 1,  E(3), 0],[ E(3)^2, 1, 1,  E(3),  E(3),  E(3), 0],[  E(3), 1, E(3)^2,  E(3), E(3)^2, E(3)^2, 0],[ E(3)^2, E(3)^2,  E(3),  E(3), 1, E(3)^2, 0],[ 1, E(3)^2, 1,  E(3), E(3)^2, 1, 0 ],[ E(3)^2, E(3)^2, E(3)^2, E(3)^2, E(3)^2,  E(3), 0 ],[ 0, 0, 0, 0, 0, 0, Sqrt(6) ]];;
gap> Display(mat1);
[ [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [       0,       1,       0,       0,       0,       0,       0 ],
  [       0,       0,    E(3),       0,       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0,       0 ],
  [  E(3)^2,       0,       0,       0,       0,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       0,       0,       1 ] ]
gap> Display((1/Sqrt(6))*mat3);
[ [       1/6,                                          1/6*E(3),                                        1/6*E(3)^2,                                          1/6*E(3),                                               1/6,                                          1/6*E(3),                                                 0 ],
  [1/6*E(3)^2,                                               1/6,                                               1/6,                                          1/6*E(3),                                          1/6*E(3),                                          1/6*E(3),                                                 0 ],
  [  1/6*E(3),                                               1/6,                                        1/6*E(3)^2,                                          1/6*E(3),                                        1/6*E(3)^2,                                        1/6*E(3)^2,                                                 0 ],
  [1/6*E(3)^2,                                        1/6*E(3)^2,                                          1/6*E(3),                                          1/6*E(3),                                               1/6,                                        1/6*E(3)^2,                                                 0 ],
  [       1/6,                                        1/6*E(3)^2,                                               1/6,                                          1/6*E(3),                                        1/6*E(3)^2,                                               1/6,                                                 0 ],
  [1/6*E(3)^2,                                        1/6*E(3)^2,                                        1/6*E(3)^2,                                        1/6*E(3)^2,                                        1/6*E(3)^2,                                          1/6*E(3),                                                 0 ],
  [         0,                                                 0,                                                 0,                                                 0,                                                 0,                                                 0,                                            Sqrt(6)] ]




X_13: x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3+x_8^3=x_1+x_2+x_3+x_4+x_5+x_6+x_7=0

generators of G_{X_13}:
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ,0],[ 0, 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 0, 1]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ,0],[ 0, 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 0, 0, 0, 1]];;
gap> mat3:=[[ 1, 0, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0 ,0],[ 0, 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 0, E(3)]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1,  0 ],
  [  1,  0,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat3);
[ [     1,     0,     0,     0,     0,     0,     0,     0 ],
  [     0,     1,     0,     0,     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0,     0,     0 ],
  [     0,     0,     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     0,     0,     1,     0,     0 ],
  [     0,     0,     0,     0,     0,     0,     1,     0 ],
  [     0,     0,     0,     0,     0,     0,     0,  E(3) ] ]

X_14: F_14=x_1^2x_2+x_2^2x_5+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_2x_4x_6+x_6^3+x_7^3=0

generators of G_{X_14}:
gap> mat1:=[[ E(8), 0, 0, 0, 0, 0, 0],[ 0, E(4)^3, 0, 0, 0, 0, 0],[ 0, 0, E(8)^3, 0, 0, 0, 0],[ 0, 0, 0, E(4), 0, 0, 0],[ 0, 0, 0, 0, -1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, E(3) ]];;
gap> mat2:=[[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> mat3:=[[ -1, 0, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [    E(8),       0,       0,       0,       0,       0,       0 ],
  [       0,   -E(4),       0,       0,       0,       0,       0 ],
  [       0,       0,  E(8)^3,       0,       0,       0,       0 ],
  [       0,       0,       0,    E(4),       0,       0,       0 ],
  [       0,       0,       0,       0,      -1,       0,       0 ],
  [       0,       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       0,       0,    E(3) ] ]
gap> Display(mat2);
[ [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat3);
[ [  -1,   0,   0,   0,   0,   0,   0 ],
  [   0,   1,   0,   0,   0,   0,   0 ],
  [   0,   0,   1,   0,   0,   0,   0 ],
  [   0,   0,   0,   1,   0,   0,   0 ],
  [   0,   0,   0,   0,   1,   0,   0 ],
  [   0,   0,   0,   0,   0,   1,   0 ],
  [   0,   0,   0,   0,   0,   0,   1 ] ]




X_15: F_15 =x_1^3+8x_2^3+8(-5+4Sqrt(2))x_2x_3^2+2E(4)(-11+6Sqrt(2))x_3(x_4^2+x_5^2)-4E(4)x_2((-5+4Sqrt(2))x_4x_5+2(-3+Sqrt(2))x_6x_7)+(1+E(4))(-12+11Sqrt(2))(x_5x_6^2-x_4x_7^2)=0

generators of G_{X_15}:
gap> mat1:=[[E(3),0,0,0,0,0,0],[0,1,0,0,0,0,0],[0,0,-1,0,0,0,0],[0,0,0,-E(8)^2,0,0,0],[0,0,0,0,E(8)^2,0,0],[0,0,0,0,0,-E(8)^3,0],[0,0,0,0,0,0,E(8)]];;
gap> mat2:=[[1,0,0,0,0,0,0],[0,-1/4*E(8)+1/4*E(8)^3,0,-3/8+1/8*E(8)-1/8*E(8)^3,1/8*E(8)-3/8*E(8)^2+1/8*E(8)^3,-1/8+1/4*E(8)+1/4*E(8)^2-1/8*E(8)^3,-1/4-1/4*E(8)+1/8*E(8)^2-1/8*E(8)^3],[0,0,1/4*E(8)-1/4*E(8)^3,1/8*E(8)+3/8*E(8)^2+1/8*E(8)^3,3/8+1/8*E(8)-1/8*E(8)^3,1/8+1/4*E(8)-1/4*E(8)^2-1/8*E(8)^3,1/4-1/4*E(8)-1/8*E(8)^2-1/8*E(8)^3],[0,1/2,1/2*E(8)^2,-1/2,-1/4*E(8)-1/4*E(8)^3,-1/4*E(8)-1/4*E(8)^2,-1/4*E(8)^2+1/4*E(8)^3],[0,-1/2*E(8)^2,-1/2,1/4*E(8)+1/4*E(8)^3,-1/2,1/4*E(8)-1/4*E(8)^2,-1/4*E(8)^2-1/4*E(8)^3],[0,1/2+1/2*E(8),-1/2+1/2*E(8),1/4+1/4*E(8),1/4-1/4*E(8),1/2*E(8)^2,0],[0,1/2*E(8)+1/2*E(8)^2,1/2*E(8)-1/2*E(8)^2,-1/4-1/4*E(8)^3,-1/4+1/4*E(8)^3,0,-1/2*E(8)^2]];;
gap> Display(mat1);
[ [     E(3),        0,        0,        0,        0,        0,        0 ],
  [        0,        1,        0,        0,        0,        0,        0 ],
  [        0,        0,       -1,        0,        0,        0,        0 ],
  [        0,        0,        0,    -E(4),        0,        0,        0 ],
  [        0,        0,        0,        0,     E(4),        0,        0 ],
  [        0,        0,        0,        0,        0,  -E(8)^3,        0 ],
  [        0,        0,        0,        0,        0,        0,     E(8) ] ]
gap> Display(mat2);
[ [                                    1,                                    0,                                    0,                                    0,                                    0,                                    0,                                    0 ],
  [                                    0,                 -1/4*E(8)+1/4*E(8)^3,                                    0,             -3/8+1/8*E(8)-1/8*E(8)^3,       1/8*E(8)-3/8*E(8)^2+1/8*E(8)^3,  -1/8+1/4*E(8)+1/4*E(8)^2-1/8*E(8)^3,  -1/4-1/4*E(8)+1/8*E(8)^2-1/8*E(8)^3 ],
  [                                    0,                                    0,                  1/4*E(8)-1/4*E(8)^3,       1/8*E(8)+3/8*E(8)^2+1/8*E(8)^3,              3/8+1/8*E(8)-1/8*E(8)^3,   1/8+1/4*E(8)-1/4*E(8)^2-1/8*E(8)^3,   1/4-1/4*E(8)-1/8*E(8)^2-1/8*E(8)^3 ],
  [                                    0,                                  1/2,                             1/2*E(4),                                 -1/2,                 -1/4*E(8)-1/4*E(8)^3,                 -1/4*E(8)-1/4*E(8)^2,               -1/4*E(8)^2+1/4*E(8)^3 ],
  [                                    0,                            -1/2*E(4),                                 -1/2,                  1/4*E(8)+1/4*E(8)^3,                                 -1/2,                  1/4*E(8)-1/4*E(8)^2,               -1/4*E(8)^2-1/4*E(8)^3 ],
  [                                    0,                         1/2+1/2*E(8),                        -1/2+1/2*E(8),                         1/4+1/4*E(8),                         1/4-1/4*E(8),                             1/2*E(4),                                    0 ],
  [                                    0,                  1/2*E(8)+1/2*E(8)^2,                  1/2*E(8)-1/2*E(8)^2,                      -1/4-1/4*E(8)^3,                      -1/4+1/4*E(8)^3,                                    0,                            -1/2*E(4) ] ]





X_16: F_16=x_1^3+x_2^3+x_3^3+Frac{12}{5}x_1x_2x_3+x_1x_4^2+x_2x_5^2+x_3x_6^2+Frac{4Sqrt(15)}{9}x_4x_5x_6+x_7^3=0

generators of G_{X_16}:
gap> mat1:=[[1/2, 1/2, 1/2, Sqrt(5/3)/6, Sqrt(5/3)/6,    Sqrt(5/3)/6 , 0], [1/2, 1/2 *E (3), -(1/2) *E (6), Sqrt(5/3)/6,    1/6 *E (3)* Sqrt(5/3), -(1/36) *Sqrt(5)* (3 *E (4) + Sqrt(3)), 0], [1/2, -(1/2) *E (6), 1/2 *E (3), Sqrt(5/3)/   6, -(1/36) *Sqrt(5) *(3 *E (4) + Sqrt(3)),    1/6 *E (3)* Sqrt(5/3) , 0], [Sqrt(3/5)/2, Sqrt(3/5)/2, Sqrt(3/5)/   2, -(1/2), -(1/2), -(1/2), 0], [Sqrt(3/5)/2,    1/2 *E (3)*Sqrt(3/5), -(1/2)*E (6)* Sqrt(3/5), -(1/2), -(1/2)*E (3),    1/2* E (6), 0], [Sqrt(3/5)/2, -(1/2)* E (6)*Sqrt(3/5),    1/2* E (3)* Sqrt(3/5), -(1/2), 1/2* E (6), -(1/2)* E (3), 0], [0, 0, 0, 0, 0, 0, 1]];;
gap> mat2:=[[1,0,0,0,0,0,0],[0,E(3),0,0,0,0,0],[0,0,E(3)^2,0,0,0,0],[0,0,0,-1,0,0,0],[0,0,0,0,E(3),0,0],[0,0,0,0,0,-E(3)^2,0],[0,0,0,0,0,0,1]];;




X_17: F_17=x_1^3+x_2^3+x_2x_5^2-Frac{2}{3}x_2 x_5 x_7 + x_2 x_7^2-Frac{2E(6)}{3} x_2 x_5 x_6 -Frac{2E(6)}{3} x_2 x_6 x_7  + (-1 + E(6))x_2 x_6^2 +x_3^2 x_5 - x_3 x_4 x_5 + x_4^2 x_5 + x_4^2 x_7 + 3E(6) x_3 x_4 x_6  + (-1 + E(24) - E(8) -  E(24)^5)x_3^2 x_7  +(-1 - 2 E(24) + 2 E(8) + 2  E(24)^5) x_3 x_4 x_7  +( E(24) - E(6) -  E(24)^7)x_4^2 x_6  +(- E(24) - E(6) + E(24)^7)x_3^2 x_6 + x_5^3 - x_6^3 - x_5^2 x_7 -x_5 x_7^2 + x_7^3 - E(6) x_5^2 x_6+ 2 E(6) x_5 x_6 x_7 -E(6) x_6 x_7^2 +  (1 - E(6)) x_5 x_6^2 + (1 - E(6))x_6^2 x_7=0

generators of G_{X_17}:
gap> mat1:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 0, 0, 1-E(8)-E(8)^3, -2, 0, 0, 0 ], [ 0, 0, -1-E(8)-E(8)^3, -1+E(8)+E(8)^3, 0, 0, 0 ], [ 0, 0, 0, 0, 1, E(3)^2, 0 ], [ 0, 0, 0, 0, 0, -1, 0 ], [ 0, 0, 0, 0, 0, E(3)^2, 1 ] ];;
gap> mat2:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, E(3), 0, 0, 0, 0, 0 ], [ 0, 0, 0, -E(3), 0, 0, 0 ], [ 0, 0, E(3), -E(3), 0, 0, 0 ], [ 0, 0, 0, 0, E(3), 1, 0 ], [ 0, 0, 0, 0, 0, -E(3), -E(3)^2 ], [ 0, 0, 0, 0, 0, 1, 0 ] ];;
gap> mat3:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 0, 0, 1, -E(8)-E(8)^3, 0, 0, 0 ], [ 0, 0, -E(8)-E(8)^3, -1, 0, 0, 0 ], [ 0, 0, 0, 0, 0, -E(3)^2, -1 ], [ 0, 0, 0, 0, -E(3), 0, E(3) ], [ 0, 0, 0, 0, 0, 0, -1 ] ];;
gap> Display(mat1);
[ [               1,               0,               0,               0,               0,               0,               0 ],
  [               0,               1,               0,               0,               0,               0,               0 ],
  [               0,               0,   1-E(8)-E(8)^3,              -2,               0,               0,               0 ],
  [               0,               0,  -1-E(8)-E(8)^3,  -1+E(8)+E(8)^3,               0,               0,               0 ],
  [               0,               0,               0,               0,               1,          E(3)^2,               0 ],
  [               0,               0,               0,               0,               0,              -1,               0 ],
  [               0,               0,               0,               0,               0,          E(3)^2,               1 ] ]
gap> Display(mat2);
[ [        1,        0,        0,        0,        0,        0,        0 ],
  [        0,     E(3),        0,        0,        0,        0,        0 ],
  [        0,        0,        0,    -E(3),        0,        0,        0 ],
  [        0,        0,     E(3),    -E(3),        0,        0,        0 ],
  [        0,        0,        0,        0,     E(3),        1,        0 ],
  [        0,        0,        0,        0,        0,    -E(3),  -E(3)^2 ],
  [        0,        0,        0,        0,        0,        1,        0 ] ]
gap> Display(mat3);
[ [             1,             0,             0,             0,             0,             0,             0 ],
  [             0,             1,             0,             0,             0,             0,             0 ],
  [             0,             0,             1,  -E(8)-E(8)^3,             0,             0,             0 ],
  [             0,             0,  -E(8)-E(8)^3,            -1,             0,             0,             0 ],
  [             0,             0,             0,             0,             0,       -E(3)^2,            -1 ],
  [             0,             0,             0,             0,         -E(3),             0,          E(3) ],
  [             0,             0,             0,             0,             0,             0,            -1 ] ]



X_18: F_18=x_1^3 + x_2^3 + (Frac{3}{2}E(4) - E(6) + Frac{1}{2})x_2^2x_3 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12) - 1)x_2x_3^2 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_3^3 + (E(4) - 2E(6) - E(12) + 2)x_2^2x_4 + (2E(12) - 1)x_2x_3x_4 + (Frac{1}{2}E(4) + Frac{1}{2}E(6) - Frac{1}{2}E(12))x_3^2x_4 + (E(4) - 2E(6) + 1)x_2x_4^2 + (-Frac{3}{2}E(4) + E(6) + E(12) - Frac{1}{2})x_3x_4^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) - Frac{1}{2})x_4^3 + (E(4) + E(6) - 1)x_2^2x_5 + (-E(4) - E(6) + E(12) - 1)x_2x_3x_5 + (-Frac{1}{2}E(4) - Frac{1}{2})x_3^2x_5 + (2E(12))x_2x_4x_5 + (E(6) - E(12) - 1)x_3x_4x_5 + (-Frac{3}{2}E(4) + Frac{1}{2}E(6) + Frac{3}{2}E(12) - 1)x_4^2x_5 + (-E(6) - E(12))x_2x_5^2 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12))x_3x_5^2 + (Frac{1}{2}E(4) + E(6) - E(12) - Frac{1}{2})x_4x_5^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) + Frac{1}{2})x_5^3 + (E(12) - 2)x_2^2x_6 + (-E(4) + 2E(6) - 1)x_2x_3x_6 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_3^2x_6 + (-2E(4) + 2E(6) + 2E(12) - 2)x_2x_4x_6 + (Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_4^2x_6 + (-2E(4))x_2x_5x_6 + (E(6) - E(12))x_3x_5x_6 + (E(4) - E(6) - E(12))x_4x_5x_6 + (-Frac{1}{2}E(4) + E(6) + E(12) - Frac{1}{2})x_5^2x_6 + (E(6) - E(12) + 1)x_2x_6^2 + (E(4) - Frac{3}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_3x_6^2 + (Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_4x_6^2 + (Frac{3}{2}E(4) - Frac{1}{2}E(6) - Frac{3}{2}E(12) + 1)x_5x_6^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) - Frac{1}{2})x_6^3 + (Frac{1}{2}E(4) - Frac{3}{2}E(6) + Frac{1}{2}E(12))x_2^2x_7 + (-2E(4) + E(6) + E(12) - 1)x_2x_3x_7 + (Frac{1}{2}E(4) - 2E(6) - E(12) + Frac{5}{2})x_3^2x_7 + (E(6) + E(12) - 2)x_2x_4x_7 + (E(6) - E(12) - 1)x_3x_4x_7 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12))x_4^2x_7 + (-2E(4) + 2E(12))x_2x_5x_7 + (-E(4) + E(6) - E(12))x_3x_5x_7 + (-E(4) - 1)x_4x_5x_7 + (Frac{3}{2}E(6) - Frac{1}{2}E(12) - Frac{1}{2})x_5^2x_7 + (2E(6) - E(12))x_2x_6x_7 + (E(4) - 2E(6) + 1)x_3x_6x_7 + (-E(12) + 1)x_4x_6x_7 + (2E(4) - E(6) - 2E(12) + 1)x_5x_6x_7 + (-Frac{1}{2}E(4) - E(6) + E(12) - Frac{1}{2})x_6^2x_7 + (-Frac{1}{2}E(4) + E(6) - Frac{1}{2})x_2x_7^2 + (Frac{1}{2}E(4) - Frac{5}{2}E(6) + Frac{1}{2}E(12) + 2)x_3x_7^2 + (Frac{1}{2}E(4) - E(12) + Frac{1}{2})x_4x_7^2 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_5x_7^2 + (-Frac{1}{2}E(4) - Frac{1}{2}E(6) + Frac{1}{2}E(12))x_6x_7^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) + Frac{1}{2})x_7^3=0

generators of G_{X_18}:
mat1:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, 1, 0, 0, E(4), -1, 0 ], [ 0, 0, 0, 0, 0, 0, E (12)^7 ], [ 0, 0, 0, 0, E (12)^11, 0, 0 ], [ 0, 0, 0, 0, 0, -E(4), 0 ], [ 0, 0, 0, E(3), 0, 0, 0 ], [ 0, 0, E (12)^7, 0, 0, 0, -E(3) ] ];
mat2:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, -E(3)^2, E (12)^7, 0, 0, E(12)^8-E (12)^11, -E(3) ], [ 0, 1-E(4), -E(12)^7, -E(12)^4+E (12)^7, E(4), 0, 0 ], [ 0, 0, E(4), 0, 0, 0, -1 ], [ 0, -E(3)^2, 0, 0, 0, E (3)^2, 0 ], [ 0, -E(12)^8-E (12)^11, 0, 0, 0, E (3)^2, -E(12)^7 ], [ 0, E(4), E (12)^4+E (12)^7, -E(12)^7, -1, 0, E (12)^7 ] ];
mat3:=[ [ 1, 0, 0, 0, 0, 0, 0 ], [ 0, -E(3)^2, E(4), -E(3), 0, 0, E(4)], [ 0, -1-E(4), -E(3), E (12)^4+E (12)^7, 1, 0, 0 ], [ 0, -E(3), -E(4), -1, 0, 0, -E(4) ], [ 0, 0, -E(12)^11, 0, 0, 0, E (12)^8-E (12)^11 ], [ 0, 1, -1+E(4), -E(3), E(4), E(3), -1 ], [ 0, 1, 0, -E(3), -1, 0, -E(3) ] ];
gap> Display(mat1);
[ [         1,         0,         0,         0,         0,         0,         0 ],
  [         0,         1,         0,         0,      E(4),        -1,         0 ],
  [         0,         0,         0,         0,         0,         0,   E(12)^7 ],
  [         0,         0,         0,         0,  E(12)^11,         0,         0 ],
  [         0,         0,         0,         0,         0,     -E(4),         0 ],
  [         0,         0,         0,      E(3),         0,         0,         0 ],
  [         0,         0,   E(12)^7,         0,         0,         0,     -E(3) ] ]
gap> Display(mat2);
[ [                  1,                  0,                  0,                  0,                  0,                  0,                  0 ],
  [                  0,            -E(3)^2,            E(12)^7,                  0,                  0,   E(12)^8-E(12)^11,              -E(3) ],
  [                  0,             1-E(4),           -E(12)^7,   -E(12)^4+E(12)^7,               E(4),                  0,                  0 ],
  [                  0,                  0,               E(4),                  0,                  0,                  0,                 -1 ],
  [                  0,            -E(3)^2,                  0,                  0,                  0,             E(3)^2,                  0 ],
  [                  0,  -E(12)^8-E(12)^11,                  0,                  0,                  0,             E(3)^2,           -E(12)^7 ],
  [                  0,               E(4),    E(12)^4+E(12)^7,           -E(12)^7,                 -1,                  0,            E(12)^7 ] ]
gap> Display(mat3);
[ [                 1,                 0,                 0,                 0,                 0,                 0,                 0 ],
  [                 0,           -E(3)^2,              E(4),             -E(3),                 0,                 0,              E(4) ],
  [                 0,           -1-E(4),             -E(3),   E(12)^4+E(12)^7,                 1,                 0,                 0 ],
  [                 0,             -E(3),             -E(4),                -1,                 0,                 0,             -E(4) ],
  [                 0,                 0,         -E(12)^11,                 0,                 0,                 0,  E(12)^8-E(12)^11 ],
  [                 0,                 1,           -1+E(4),             -E(3),              E(4),              E(3),                -1 ],
  [                 0,                 1,                 0,             -E(3),                -1,                 0,             -E(3) ] ]




X_19: F_19=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^2x_7+x_7^3=0

generators of G_{X_19}:
gap> mat1:=[[ E(64), 0, 0, 0, 0, 0, 0],[ 0, E(32)^31, 0, 0, 0, 0, 0],[ 0, 0, E(16), 0, 0, 0, 0],[ 0, 0, 0, E(8)^7, 0, 0, 0],[ 0, 0, 0, 0, E(4), 0, 0 ],[ 0, 0, 0, 0, 0, -1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [      E(64),          0,          0,          0,          0,          0,          0 ],
  [          0,  -E(32)^15,          0,          0,          0,          0,          0 ],
  [          0,          0,      E(16),          0,          0,          0,          0 ],
  [          0,          0,          0,    -E(8)^3,          0,          0,          0 ],
  [          0,          0,          0,          0,       E(4),          0,          0 ],
  [          0,          0,          0,          0,          0,         -1,          0 ],
  [          0,          0,          0,          0,          0,          0,          1 ] ]




X_20: F_20=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^2x_7+x_7^2x_1=0

generators of G_{X_20}:
gap> mat1:=[[ E(43), 0, 0, 0, 0, 0, 0],[ 0, E(43)^41, 0, 0, 0, 0, 0],[ 0, 0, E(43)^4, 0, 0, 0, 0],[ 0, 0, 0, E(43)^35, 0, 0, 0],[ 0, 0, 0, 0, E(43)^16, 0, 0 ],[ 0, 0, 0, 0, 0, E(43)^11, 0 ],[ 0, 0, 0, 0, 0, 0, E(43)^21 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 1, 0, 0, 0, 0, 0, 0 ]];;
gap> Display(mat1);
[ [     E(43),         0,         0,         0,         0,         0,         0 ],
  [         0,  E(43)^41,         0,         0,         0,         0,         0 ],
  [         0,         0,   E(43)^4,         0,         0,         0,         0 ],
  [         0,         0,         0,  E(43)^35,         0,         0,         0 ],
  [         0,         0,         0,         0,  E(43)^16,         0,         0 ],
  [         0,         0,         0,         0,         0,  E(43)^11,         0 ],
  [         0,         0,         0,         0,         0,         0,  E(43)^21 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  1,  0,  0,  0,  0,  0,  0 ] ]

==> anc/Examples6.1.txt <==
-- The matrix generators of G_{X'_i} for all i from 1 to 15 except i = 6 are stored here.

-- In this file, E(n) means the root of unity xi_n as defined in Section 2 of the paper.

X'_1: F'_1=x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3=0

generators of Aut(X'_1):
gap> mat1:=[[ 0, 1, 0, 0, 0, 0 ],[ 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 1 ]];
gap> mat2:=[[ 0, 1, 0, 0, 0, 0 ],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 1],[ 1, 0, 0, 0, 0, 0]];
gap> mat3:=[[ 1, 0, 0, 0, 0, 0 ],[ 0, E(3), 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 1 ]];
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ],
  [  1,  0,  0,  0,  0,  0 ] ]
gap> Display(mat3);
[ [     1,     0,     0,     0,     0,     0 ],
  [     0,  E(3),     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0 ],
  [     0,     0,     0,     0,     1,     0 ],
  [     0,     0,     0,     0,     0,     1 ] ]




X'_2: F'_2=x_1^3+x_2^3+x_3^3+3(Sqrt(3)-1)x_1 x_2 x_3+x_4^3+x_5^3+x_6^3=0

generators of Aut(X'_2):
gap> mat1:=[[ 0, 1, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 1, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 1, 0, 0]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0],[ 0, E(3), 0, 0, 0, 0],[ 0, 0, E(3)^2, 0, 0, 0],[ 0, 0, 0,0, 1, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1 ]];;
gap> mat3:=(1/Sqrt(3))*[[ 1, 1, 1, 0, 0, 0],[ 1, E(3), E(3)^2, 0, 0, 0],[ 1, E(3)^2, E(3), 0, 0, 0],[ 0, 0, 0, E(3)*Sqrt(3), 0, 0],[ 0, 0, 0, 0, Sqrt(3), 0],[ 0, 0, 0, 0, 0, Sqrt(3) ]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  1,  0,  0 ] ]
gap> Display(mat2);
[ [       1,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0 ],
  [       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat3);
[ [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                       E(3),                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          1,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          1 ] ]




X'_3: F'_3=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^3+x_5^3+x_6^3=0.

generators of Aut(X'_3):
gap> mat1:=[[ E(8), 0, 0, 0, 0, 0],[ 0, E(4)^3,0, 0, 0, 0],[ 0, 0, -1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, E(3), 0 ],[ 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 1, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1],[ 0, 0, 0, 0, 1, 0]];;
gap> Display(mat1);
[ [   E(8),      0,      0,      0,      0,      0 ],
  [      0,  -E(4),      0,      0,      0,      0 ],
  [      0,      0,     -1,      0,      0,      0 ],
  [      0,      0,      0,      1,      0,      0 ],
  [      0,      0,      0,      0,   E(3),      0 ],
  [      0,      0,      0,      0,      0,      1 ] ]
gap> Display(mat2);
[ [  1,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  0,  1,  0 ] ]




X'_4: x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3=x_1+x_2+x_3+x_4+x_5=0

generators of Aut(X'_4):
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0,0, 1, 0, 0],[ 1, 0, 0, 0, 0, 0, 0 ],[ 0, 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 0, 0, 1, 0 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0 ],[ 0, 0, 0, 0, 0, E(3), 0 ],[ 0, 0, 0, 0, 0, 0, 1 ]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  0,  0,  1,  0 ] ]
gap> Display(mat2);
[ [     0,     1,     0,     0,     0,     0,     0 ],
  [     1,     0,     0,     0,     0,     0,     0 ],
  [     0,     0,     1,     0,     0,     0,     0 ],
  [     0,     0,     0,     1,     0,     0,     0 ],
  [     0,     0,     0,     0,     1,     0,     0 ],
  [     0,     0,     0,     0,     0,  E(3),     0 ],
  [     0,     0,     0,     0,     0,     0,     1 ] ]




X'_5: F'_5=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^3+x_6^3=0

generators of Aut(X'_5):
gap> mat1:=[[ E(16), 0, 0, 0, 0, 0],[ 0, E(8)^7, 0, 0, 0, 0],[ 0, 0, E(4), 0, 0, 0],[ 0, 0, 0, -1, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, E(3)]];;
gap> Display(mat1);
[ [    E(16),        0,        0,        0,        0,        0 ],
  [        0,  -E(8)^3,        0,        0,        0,        0 ],
  [        0,        0,     E(4),        0,        0,        0 ],
  [        0,        0,        0,       -1,        0,        0 ],
  [        0,        0,        0,        0,        1,        0 ],
  [        0,        0,        0,        0,        0,     E(3) ] ]




X'_6: F'_6=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_1+x_6^3=0

Aut(X_6): DirectProduct(SmallGroup(660,13),SmallGroup(3,1))
          PSL(2,11) x C3




X'_7: F'_7=x_1^3+x_2^3+x_3^3+3(Sqrt(3)-1)x_1 x_2 x_3+x_4^3+x_5^3+x_6^3+3(Sqrt(3)-1)x_4 x_5 x_6=0

generators of Aut(X'_7):
gap> mat1:=[[ 1, 0, 0, 0, 0, 0],[ 0, E(3), 0, 0, 0, 0],[ 0, 0, E(3)^2, 0, 0, 0],[ 0, 0, 0,1, 0, 0],[ 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=(1/Sqrt(3))*[[ 1, 1, 1, 0, 0, 0],[ 1, E(3), E(3)^2, 0, 0, 0],[ 1, E(3)^2, E(3), 0, 0, 0],[ 0, 0, 0, Sqrt(3), 0, 0],[ 0, 0, 0, 0, Sqrt(3), 0 ],[ 0, 0, 0, 0, 0, Sqrt(3) ]];;
gap> mat3:=[[ 0, 0, 0, 0,  1, 0],[ 0, 0, 0, 0,  0, 1],[ 0, 0, 0, 1, 0, 0],[ 1, 0, 0, 0, 0, 0 ],[ 0, 1 ,0, 0, 0, 0 ],[ 0, 0, 1, 0, 0, 0]];;
gap> Display(mat1);
[ [       1,       0,       0,       0,       0,       0 ],
  [       0,    E(3),       0,       0,       0,       0 ],
  [       0,       0,  E(3)^2,       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0 ],
  [       0,       0,       0,       0,       1,       0 ],
  [       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat2);
[ [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,                          0,                          0,                          0 ],
  [  -1/3*E(12)^7+1/3*E(12)^11,   2/3*E(12)^7+1/3*E(12)^11,  -1/3*E(12)^7-2/3*E(12)^11,                          0,                          0,                          0 ],
  [                          0,                          0,                          0,                          1,                          0,                          0 ],
  [                          0,                          0,                          0,                          0,                          1,                          0 ],
  [                          0,                          0,                          0,                          0,                          0,                          1 ] ]
gap> Display(mat3);
[ [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  1,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ] ]





X'_8: F'_8=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^3=0

generators of Aut(X'_8):
gap> mat1:=[[ E(32), 0, 0, 0, 0, 0],[ 0, E(16)^15, 0, 0, 0, 0],[ 0, 0, E(8), 0, 0, 0],[ 0, 0, 0, E(4)^3, 0, 0],[ 0, 0, 0, 0, -1, 0],[ 0, 0, 0, 0, 0, 1]];;
gap> Display(mat1);
[ [     E(32),         0,         0,         0,         0,         0 ],
  [         0,  -E(16)^7,         0,         0,         0,         0 ],
  [         0,         0,      E(8),         0,         0,         0 ],
  [         0,         0,         0,     -E(4),         0,         0 ],
  [         0,         0,         0,         0,        -1,         0 ],
  [         0,         0,         0,         0,         0,         1 ] ]




X'_9: F'_9=x_1^2x_2+x_2^2x_3+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_6^2x_1=0

generators of Aut(X'_9):
gap> mat1:=[[ E(63), 0, 0, 0, 0, 0],[ 0, E(63)^61,0, 0, 0, 0],[ 0, 0, E(63)^4, 0, 0, 0],[ 0, 0, 0,E(63)^55, 0, 0],[ 0, 0, 0, 0, E(63)^16, 0 ],[ 0, 0, 0, 0, 0, E(63)^31 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0,0, 1, 0],[ 0, 0, 0, 0, 0, 1],[ 1, 0, 0, 0, 0, 0]];;
gap> Display(mat1);
[ [               E(63),                   0,                   0,                   0,                   0,                   0 ],
  [                   0,            E(63)^61,                   0,                   0,                   0,                   0 ],
  [                   0,                   0,             E(63)^4,                   0,                   0,                   0 ],
  [                   0,                   0,                   0,            E(63)^55,                   0,                   0 ],
  [                   0,                   0,                   0,                   0,            E(63)^16,                   0 ],
  [                   0,                   0,                   0,                   0,                   0,            E(63)^31 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ],
  [  1,  0,  0,  0,  0,  0 ] ]





X'_10: F'_10=(x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3)+Frac{1}{5}(-3E(24)^7-3E(24)^5+3E(6)-3E(8)+6E(24)-3)(x_1x_2x_3+x_1x_2x_4+(E(6)-1)x_1x_2x_5+x_1x_2x_6+(E(6)-1)x_1x_3x_4+x_1x_3x_5+x_1x_3x_6+(E(6)-1)x_1x_4x_5-E(6)x_1x_4x_6-E(6)x_1x_5x_6+(E(6)-1)x_2x_3x_4+(E(6)-1)x_2x_3x_5-E(6)x_2x_3x_6+x_2x_4x_5+x_2x_4x_6-E(6)x_2x_5x_6+x_3x_4x_5-E(6)x_3x_4x_6+x_3x_5x_6+x_4x_5x_6)=0

generators of Aut(X'_10):
gap> mat1:=[[ 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1 ]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0],[ 0, 0, E(3), 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ E(3)^2, 0, 0, 0, 0, 0],[ 0, 0, 0, 0, 0, 1 ],[ 0, 0, 0, 0, 1, 0]];;
gap> mat3:=(1/Sqrt(6))*[[ 1,  E(3), E(3)^2,  E(3), 1,  E(3)],[ E(3)^2, 1, 1,  E(3),  E(3),  E(3)],[  E(3), 1, E(3)^2,  E(3), E(3)^2, E(3)^2],[ E(3)^2, E(3)^2,  E(3),  E(3), 1, E(3)^2],[ 1, E(3)^2, 1,  E(3), E(3)^2, 1],[ E(3)^2, E(3)^2, E(3)^2, E(3)^2, E(3)^2,  E(3)]];;
gap> Display(mat1);
[ [  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [       0,       1,       0,       0,       0,       0 ],
  [       0,       0,    E(3),       0,       0,       0 ],
  [       0,       0,       0,       1,       0,       0 ],
  [  E(3)^2,       0,       0,       0,       0,       0 ],
  [       0,       0,       0,       0,       0,       1 ],
  [       0,       0,       0,       0,       1,       0 ] ]
gap> Display((1/Sqrt(6))*mat3);
[ [         1/6,    1/6*E(3),  1/6*E(3)^2,    1/6*E(3),         1/6,    1/6*E(3) ],
  [  1/6*E(3)^2,         1/6,         1/6,    1/6*E(3),    1/6*E(3),    1/6*E(3) ],
  [    1/6*E(3),         1/6,  1/6*E(3)^2,    1/6*E(3),  1/6*E(3)^2,  1/6*E(3)^2 ],
  [  1/6*E(3)^2,  1/6*E(3)^2,    1/6*E(3),    1/6*E(3),         1/6,  1/6*E(3)^2 ],
  [         1/6,  1/6*E(3)^2,         1/6,    1/6*E(3),  1/6*E(3)^2,         1/6 ],
  [  1/6*E(3)^2,  1/6*E(3)^2,  1/6*E(3)^2,  1/6*E(3)^2,  1/6*E(3)^2,    1/6*E(3) ] ]



X'_11: x_1^3+x_2^3+x_3^3+x_4^3+x_5^3+x_6^3+x_7^3=x_1+x_2+x_3+x_4+x_5+x_6+x_7=0

generators of Aut(X'_11):
gap> mat1:=[[ 0, 1, 0, 0, 0, 0, 0],[ 1, 0, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 1]];;
gap> mat2:=[[ 0, 1, 0, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 0, 1],[ 1, 0, 0, 0, 0, 0, 0]];;
gap> Display(mat1);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  1,  0,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat2);
[ [  0,  1,  0,  0,  0,  0,  0 ],
  [  0,  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0,  0 ],
  [  0,  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  0,  1 ],




X'_12: F'_12=x_1^2x_2+x_2^2x_5+x_3^2x_4+x_4^2x_5+x_5^2x_6+x_2x_4x_6+x_6^3=0

generators of Aut(X'_12):
gap> mat1:=[[ E(8), 0, 0, 0, 0, 0],[ 0, E(4)^3, 0, 0, 0, 0],[ 0, 0, E(8)^3, 0, 0, 0],[ 0, 0, 0, E(4), 0, 0],[ 0, 0, 0, 0, -1, 0],[ 0, 0, 0, 0, 0, 1,]];;
gap> mat2:=[[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 1, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0],[ 0, 0, 0, 0, 1, 0],[ 0, 0, 0, 0, 0, 1]];;
gap> mat3:=[[ -1, 0, 0, 0, 0, 0],[ 0, 1, 0, 0, 0, 0],[ 0, 0, 1, 0, 0, 0],[ 0, 0, 0, 1, 0, 0],[ 0, 0, 0, 0, 1, 0 ],[ 0, 0, 0, 0, 0, 1]];;
gap> Display(mat1);
[ [    E(8),       0,       0,       0,       0,       0 ],
  [       0,   -E(4),       0,       0,       0,       0 ],
  [       0,       0,  E(8)^3,       0,       0,       0 ],
  [       0,       0,       0,    E(4),       0,       0 ],
  [       0,       0,       0,       0,      -1,       0 ],
  [       0,       0,       0,       0,       0,       1 ] ]
gap> Display(mat2);
[ [  0,  0,  1,  0,  0,  0 ],
  [  0,  0,  0,  1,  0,  0 ],
  [  1,  0,  0,  0,  0,  0 ],
  [  0,  1,  0,  0,  0,  0 ],
  [  0,  0,  0,  0,  1,  0 ],
  [  0,  0,  0,  0,  0,  1 ] ]
gap> Display(mat3);
[ [  -1,   0,   0,   0,   0,   0 ],
  [   0,   1,   0,   0,   0,   0 ],
  [   0,   0,   1,   0,   0,   0 ],
  [   0,   0,   0,   1,   0,   0 ],
  [   0,   0,   0,   0,   1,   0 ],
  [   0,   0,   0,   0,   0,   1 ] ]




X'_13: F'_13=8x_1^3+8(-5+4Sqrt(2))x_1x_2^2+2E(4)(-11+6Sqrt(2))x_2(x_3^2+x_4^2)-4E(4)x_1((-5+4Sqrt(2))x_3x_4+2(-3+Sqrt(2))x_5x_6)+(1+E(4))(-12+11Sqrt(2))(x_4x_5^2-x_3x_6^2)=0

generators of Aut(X'_13):
gap> mat1 := [ [ 1, 0, 0, 0, 0, 0 ], [ 0, -1, 0, 0, 0, 0 ], [ 0, 0, -E(4), 0, 0, 0 ], [ 0, 0, 0, E(4), 0, 0 ], [ 0, 0, 0, 0, -E(8)^3, 0 ], [ 0, 0, 0, 0, 0, E(8) ] ];;
gap> mat2 := [ [ -1/4*E(8)+1/4*E(8)^3, 0, -3/8+1/8*E(8)-1/8*E(8)^3, 1/8*E(8)-3/8*E(8)^2+1/8*E(8)^3, -1/8+1/4*E(8)+1/4*E(8)^2-1/8*E(8)^3, -1/4-1/4*E(8)+1/8*E(8)^2-1/8*E(8)^3 ], [ 0, 1/4*E(8)-1/4*E(8)^3, 1/8*E(8)+3/8*E(8)^2+1/8*E(8)^3, 3/8+1/8*E(8)-1/8*E(8)^3, 1/8+1/4*E(8)-1/4*E(8)^2-1/8*E(8)^3, 1/4-1/4*E(8)-1/8*E(8)^2-1/8*E(8)^3 ], [ 1/2, 1/2*E(4), -1/2, -1/4*E(8)-1/4*E(8)^3, -1/4*E(8)-1/4*E(8)^2, -1/4*E(8)^2+1/4*E(8)^3 ], [ -1/2*E(4), -1/2, 1/4*E(8)+1/4*E(8)^3, -1/2, 1/4*E(8)-1/4*E(8)^2, -1/4*E(8)^2-1/4*E(8)^3 ], [ 1/2+1/2*E(8), -1/2+1/2*E(8), 1/4+1/4*E(8), 1/4-1/4*E(8), 1/2*E(4), 0 ], [ 1/2*E(8)+1/2*E(8)^2, 1/2*E(8)-1/2*E(8)^2, -1/4-1/4*E(8)^3, -1/4+1/4*E(8)^3, 0, -1/2*E(4) ] ];;
gap> Display(mat1);
[ [        1,        0,        0,        0,        0,        0 ],
  [        0,       -1,        0,        0,        0,        0 ],
  [        0,        0,    -E(4),        0,        0,        0 ],
  [        0,        0,        0,     E(4),        0,        0 ],
  [        0,        0,        0,        0,  -E(8)^3,        0 ],
  [        0,        0,        0,        0,        0,     E(8) ] ]
gap> Display(mat2);
[ [       -1/4*E(8)+1/4*E(8)^3,                                    0,             -3/8+1/8*E(8)-1/8*E(8)^3,       1/8*E(8)-3/8*E(8)^2+1/8*E(8)^3,  -1/8+1/4*E(8)+1/4*E(8)^2-1/8*E(8)^3,  -1/4-1/4*E(8)+1/8*E(8)^2-1/8*E(8)^3 ],
  [                          0,                  1/4*E(8)-1/4*E(8)^3,       1/8*E(8)+3/8*E(8)^2+1/8*E(8)^3,              3/8+1/8*E(8)-1/8*E(8)^3,   1/8+1/4*E(8)-1/4*E(8)^2-1/8*E(8)^3,   1/4-1/4*E(8)-1/8*E(8)^2-1/8*E(8)^3 ],
  [                        1/2,                             1/2*E(4),                                 -1/2,                 -1/4*E(8)-1/4*E(8)^3,                 -1/4*E(8)-1/4*E(8)^2,               -1/4*E(8)^2+1/4*E(8)^3 ],
  [                  -1/2*E(4),                                 -1/2,                  1/4*E(8)+1/4*E(8)^3,                                 -1/2,                  1/4*E(8)-1/4*E(8)^2,               -1/4*E(8)^2-1/4*E(8)^3 ],
  [               1/2+1/2*E(8),                        -1/2+1/2*E(8),                         1/4+1/4*E(8),                         1/4-1/4*E(8),                             1/2*E(4),                                    0 ],
  [        1/2*E(8)+1/2*E(8)^2,                  1/2*E(8)-1/2*E(8)^2,                      -1/4-1/4*E(8)^3,                      -1/4+1/4*E(8)^3,                                    0,                            -1/2*E(4) ] ]




X'_14: F'_14=x_1^3+x_1x_4^2-Frac{2}{3}x_1 x_4 x_6 + x_1 x_6^2 - Frac{2E(6)}{3} x_1 x_4 x_5  -Frac{2E(6)}{3} x_1 x_5 x_6  + (-1 + E(6))x_1 x_5^2 +x_2^2 x_4 - x_2 x_3 x_4 + x_3^2 x_4 + x_3^2 x_6 + 3E(6) x_2 x_3 x_5  + (-1 + E(24) - E(8) -  E(24)^5)x_2^2 x_6  + (-1 - 2 E(24) + 2 E(8) + 2  E(24)^5) x_2 x_3 x_6  +( E(24) - E(6) -  E(24)^7)x_3^2 x_5  +(- E(24) - E(6) + E(24)^7)x_2^2 x_5 + x_4^3 - x_5^3 - x_4^2 x_6 -x_4 x_6^2 + x_6^3 - E(6) x_4^2 x_5+ 2 E(6) x_4 x_5 x_6 -E(6) x_5 x_6^2 +  (1 - E(6)) x_4 x_5^2 + (1 - E(6))x_5^2 x_6=0

generators of Aut(X'_14):
gap> mat1:=[ [  1, 0, 0, 0, 0, 0 ], [ 0, 1-E(8)-E(8)^3, -2, 0, 0, 0 ], [ 0, -1-E(8)-E(8)^3, -1+E(8)+E(8)^3, 0, 0, 0 ], [  0, 0, 0, 1, E(3)^2, 0 ], [  0, 0, 0, 0, -1, 0 ], [ 0, 0, 0, 0, E(3)^2, 1 ] ];;
gap> mat2:=[ [  E(3), 0, 0, 0, 0, 0 ], [0, 0, -E(3), 0, 0, 0 ], [ 0, E(3), -E(3), 0, 0, 0 ], [  0, 0, 0, E(3), 1, 0 ], [ 0, 0, 0, 0, -E(3), -E(3)^2 ], [  0, 0, 0, 0, 1, 0 ] ];;
gap> mat3:=[ [  1, 0, 0, 0, 0, 0 ], [  0, 1, -E(8)-E(8)^3, 0, 0, 0 ], [0, -E(8)-E(8)^3, -1, 0, 0, 0 ], [0, 0, 0, 0, -E(3)^2, -1 ], [0, 0, 0, -E(3), 0, E(3) ], [ 0, 0, 0, 0, 0, -1 ] ];;
gap> Display(mat1);
[ [               1,               0,               0,               0,               0,               0 ],
  [               0,   1-E(8)-E(8)^3,              -2,               0,               0,               0 ],
  [               0,  -1-E(8)-E(8)^3,  -1+E(8)+E(8)^3,               0,               0,               0 ],
  [               0,               0,               0,               1,          E(3)^2,               0 ],
  [               0,               0,               0,               0,              -1,               0 ],
  [               0,               0,               0,               0,          E(3)^2,               1 ] ]
gap> Display(mat2);
[ [     E(3),        0,        0,        0,        0,        0 ],
  [        0,        0,    -E(3),        0,        0,        0 ],
  [        0,     E(3),    -E(3),        0,        0,        0 ],
  [        0,        0,        0,     E(3),        1,        0 ],
  [        0,        0,        0,        0,    -E(3),  -E(3)^2 ],
  [        0,        0,        0,        0,        1,        0 ] ]
gap> Display(mat3);
[ [             1,             0,             0,             0,             0,             0 ],
  [             0,             1,  -E(8)-E(8)^3,             0,             0,             0 ],
  [             0,  -E(8)-E(8)^3,            -1,             0,             0,             0 ],
  [             0,             0,             0,             0,       -E(3)^2,            -1 ],
  [             0,             0,             0,         -E(3),             0,          E(3) ],
  [             0,             0,             0,             0,             0,            -1 ] ]




X'_15: F'_15=  x_1^3 + (Frac{3}{2}E(4) - E(6) + Frac{1}{2})x_1^2x_2 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12) - 1)x_1x_2^2 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_2^3 + (E(4) - 2E(6) - E(12) + 2)x_1^2x_3 + (2E(12) - 1)x_1x_2x_3 + (Frac{1}{2}E(4) + Frac{1}{2}E(6) - Frac{1}{2}E(12))x_2^2x_3 + (E(4) - 2E(6) + 1)x_1x_3^2 + (-Frac{3}{2}E(4) + E(6) + E(12) - Frac{1}{2})x_2x_3^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) - Frac{1}{2})x_3^3 + (E(4) + E(6) - 1)x_1^2x_4 + (-E(4) - E(6) + E(12) - 1)x_1x_2x_4 + (-Frac{1}{2}E(4) - Frac{1}{2})x_2^2x_4 + (2E(12))x_1x_3x_4 + (E(6) - E(12) - 1)x_2x_3x_4 + (-Frac{3}{2}E(4) + Frac{1}{2}E(6) + Frac{3}{2}E(12) - 1)x_3^2x_4 + (-E(6) - E(12))x_1x_4^2 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12))x_2x_4^2 + (Frac{1}{2}E(4) + E(6) - E(12) - Frac{1}{2})x_3x_4^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) + Frac{1}{2})x_4^3 + (E(12) - 2)x_1^2x_5 + (-E(4) + 2E(6) - 1)x_1x_2x_5 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_2^2x_5 + (-2E(4) + 2E(6) + 2E(12) - 2)x_1x_3x_5 + (Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_3^2x_5 + (-2E(4))x_1x_4x_5 + (E(6) - E(12))x_2x_4x_5 + (E(4) - E(6) - E(12))x_3x_4x_5 + (-Frac{1}{2}E(4) + E(6) + E(12) - Frac{1}{2})x_4^2x_5 + (E(6) - E(12) + 1)x_1x_5^2 + (E(4) - Frac{3}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_2x_5^2 + (Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_3x_5^2 + (Frac{3}{2}E(4) - Frac{1}{2}E(6) - Frac{3}{2}E(12) + 1)x_4x_5^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) - Frac{1}{2})x_5^3 + (Frac{1}{2}E(4) - Frac{3}{2}E(6) + Frac{1}{2}E(12))x_1^2x_6 + (-2E(4) + E(6) + E(12) - 1)x_1x_2x_6 + (Frac{1}{2}E(4) - 2E(6) - E(12) + Frac{5}{2})x_2^2x_6 + (E(6) + E(12) - 2)x_1x_3x_6 + (E(6) - E(12) - 1)x_2x_3x_6 + (-Frac{1}{2}E(4) + Frac{1}{2}E(6) + Frac{1}{2}E(12))x_3^2x_6 + (-2E(4) + 2E(12))x_1x_4x_6 + (-E(4) + E(6) - E(12))x_2x_4x_6 + (-E(4) - 1)x_3x_4x_6 + (Frac{3}{2}E(6) - Frac{1}{2}E(12) - Frac{1}{2})x_4^2x_6 + (2E(6) - E(12))x_1x_5x_6 + (E(4) - 2E(6) + 1)x_2x_5x_6 + (-E(12) + 1)x_3x_5x_6 + (2E(4) - E(6) - 2E(12) + 1)x_4x_5x_6 + (-Frac{1}{2}E(4) - E(6) + E(12) - Frac{1}{2})x_5^2x_6 + (-Frac{1}{2}E(4) + E(6) - Frac{1}{2})x_1x_6^2 + (Frac{1}{2}E(4) - Frac{5}{2}E(6) + Frac{1}{2}E(12) + 2)x_2x_6^2 + (Frac{1}{2}E(4) - E(12) + Frac{1}{2})x_3x_6^2 + (-Frac{1}{2}E(6) - Frac{1}{2}E(12) + Frac{1}{2})x_4x_6^2 + (-Frac{1}{2}E(4) - Frac{1}{2}E(6) + Frac{1}{2}E(12))x_5x_6^2 + (-Frac{1}{2}E(6) + Frac{1}{2}E(12) + Frac{1}{2})x_6^3=0

generators of Aut(X'_15):
mat1:=[[1, 0, 0, E(4), -1, 0 ], [  0, 0, 0, 0, 0, E (12)^7 ], [  0, 0, 0, E (12)^11, 0, 0 ], [ 0, 0, 0, 0, -E(4), 0 ], [ 0, 0, E(3), 0, 0, 0 ], [  0, E (12)^7, 0, 0, 0, -E(3) ] ];
mat2:=[[  -E(3)^2, E (12)^7, 0, 0, E(12)^8-E (12)^11, -E(3) ], [  1-E(4), -E(12)^7, -E(12)^4+E (12)^7, E(4), 0, 0 ], [ 0, E(4), 0, 0, 0, -1 ], [  -E(3)^2, 0, 0, 0, E (3)^2, 0 ], [  -E(12)^8-E (12)^11, 0, 0, 0, E (3)^2, -E(12)^7 ], [  E(4), E (12)^4+E (12)^7, -E(12)^7, -1, 0, E (12)^7 ] ];
mat3:=[[  -E(3)^2, E(4), -E(3), 0, 0, E(4)], [ -1-E(4), -E(3), E (12)^4+E (12)^7, 1, 0, 0 ], [  -E(3), -E(4), -1, 0, 0, -E(4) ], [  0, -E(12)^11, 0, 0, 0, E (12)^8-E (12)^11 ], [  1, -1+E(4), -E(3), E(4), E(3), -1 ], [  1, 0, -E(3), -1, 0, -E(3) ] ];
gap> Display(mat1);
[ [         1,         0,         0,      E(4),        -1,         0 ],
  [         0,         0,         0,         0,         0,   E(12)^7 ],
  [         0,         0,         0,  E(12)^11,         0,         0 ],
  [         0,         0,         0,         0,     -E(4),         0 ],
  [         0,         0,      E(3),         0,         0,         0 ],
  [         0,   E(12)^7,         0,         0,         0,     -E(3) ] ]
gap> Display(mat2);
[ [            -E(3)^2,            E(12)^7,                  0,                  0,   E(12)^8-E(12)^11,              -E(3) ],
  [             1-E(4),           -E(12)^7,   -E(12)^4+E(12)^7,               E(4),                  0,                  0 ],
  [                  0,               E(4),                  0,                  0,                  0,                 -1 ],
  [            -E(3)^2,                  0,                  0,                  0,             E(3)^2,                  0 ],
  [  -E(12)^8-E(12)^11,                  0,                  0,                  0,             E(3)^2,           -E(12)^7 ],
  [               E(4),    E(12)^4+E(12)^7,           -E(12)^7,                 -1,                  0,            E(12)^7 ] ]
gap> Display(mat3);
[ [           -E(3)^2,              E(4),             -E(3),                 0,                 0,              E(4) ],
  [           -1-E(4),             -E(3),   E(12)^4+E(12)^7,                 1,                 0,                 0 ],
  [             -E(3),             -E(4),                -1,                 0,                 0,             -E(4) ],
  [                 0,         -E(12)^11,                 0,                 0,                 0,  E(12)^8-E(12)^11 ],
  [                 1,           -1+E(4),             -E(3),              E(4),              E(3),                -1 ],
  [                 1,                 0,             -E(3),                -1,                 0,             -E(3) ] ]


==> anc/GAPcodesnewforMath.txt <==
# This file contains the GAP functions called within the Mathematica functions "AFTinf" and "AFTredinf" (see file CubicFivefolds.m). Specifically, these GAP functions are applied in Steps 2 and 3 of Strategy 5.16 and Step 3 of Strategy 6.8.

# Please note that before loading this file in GAP, it is necessary to first load the file LHsnewLHsnewred.txt into the GAP system. The lists "LHsnew" and "LHsnewred" are required in this file.

# -------------------------------------
# -- Groups, matrices and characters --
# -------------------------------------

# Load the packages "repsn" and "RepnDecomp" (package manual available at https://www.gap-system.org/Packages/packages.html).

LoadPackage( "repsn" );;LoadPackage( "RepnDecomp" );;

# Input: GAP ID of one of the 47 groups from the list "LHsnew"
# Output: the list of (5,3)-characters of this group.

FiveThreeReps:=function(id) local count,loop_list,loop_index,i,variable;
count:=0;;loop_list:=LHsnew;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=LHsnew[i];
if (variable[1]=id)=true then return variable[2];else ;fi;od;end;;

# Input: d -> order of a diagonal matrix; l -> a list of integers used as exponents of xi_d on the diagonal.
# Output: a diagonal matrix with roots of unity on diagonal.
# e.g., "transtomatrix(5,[0,2,3]);" returns the matrix "[[1,0,0],[0,E(5)^2,0],[0,0,E(5)^3]]", where E(5) represents xi_5.

transtomatrix:=function(d,l) local xi,newl,L,loop_list,loop_index,i,variable,count,t,s;
s:=d;;xi:=E(s);;newl:=[];;
count:=0;;loop_list:=l;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];Append(newl,[(xi)^(l[i])]);od;return DiagonalMat(newl);end;;

# Input: A list of lists, where each inner list represents an input form for l in the function "transtomatrix".
# Output: the group generated by matrices produced by "transtomatrix".
# e.g., "transtogroup([[2,[1,0,0]],[2,[0,1,0]]]);" returns the matrix group < diag(-1,1,1),diag(1,-1,1) >.

transtogroup:=function(LIST) local L,loop_list,loop_index,i,variable,count,t,s,mats,m;
mats:=[];count:=0;;loop_list:=LIST;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];m:=transtomatrix(variable[1],variable[2]);Append(mats,[m]);od;return Group(mats);end;;

# Input: same as for the function "transtogroup".
# Output: the character (in the form as in the list "LHsnew") cooresponding to the group "transtogroup(GENEs)".
# e.g., "listsforcertaingenes([[2,[1,0,0]],[2,[0,1,0]]]);" returns "[[1,1,1,0]]".

listsforcertaingenes:=function(GENEs) local G,H,irr,isos,chi,listchi,listinf;
G:=transtogroup(GENEs);H:=SmallGroup(IdGroup(G)[1],IdGroup(G)[2]);irr:=Irr(H);isos:=IsomorphicSubgroups( G, H );chi:=NaturalCharacter( G );listchi:=List(isos,x->RestrictedClassFunction(chi,x));listinf:=List(listchi,x->List(irr,y->ScalarProduct(x,y)));return Unique(listinf);end;;

# Let chi be a character of G, we say that all characters obtained by composing chi with automorphisms of G are in the same orbit.
# Input: id -> GAP ID of a group G; REPs -> a list of characters of G.
# Output: all characters that are in the same orbit as one of the characters in REPs.

allconjs:=function(id,REPs) local irr,aut,auts,n,L,allreps,i,loop_list,loop_index,variable,count,listinf,listchi,chi,grp;
grp:=SmallGroup(id[1],id[2]);irr:=Irr(grp);aut:=AutomorphismGroup(grp);auts:=Elements(aut);n:=Size(irr);
allreps:=[];count:=0;;loop_list:=REPs;;loop_index:=1;;
for i in [1..Length(loop_list)] do L:=REPs[i];
chi:=(L*irr);listchi:=List(auts,x->RestrictedClassFunction(chi,x));
listinf:=List(listchi,x->List(irr,y->ScalarProduct(x,y)));Append(allreps,listinf);od;return Unique(allreps);end;;

# Input: LISTs -> a list consisting of lists in the same input form as used by transtogroup.
# Output: all characters in the same orbit of the character cooresponding to matrix groups generated by elements of the input list;

takegenesTOtheLH:=function(LISTs) local all,count,loop_list,loop_index,i,genes,forone;
all:=[];count:=0;;loop_list:=LISTs;;loop_index:=1;;
for i in [1..Length(loop_list)] do genes:=loop_list[i];forone:=allconjs(IdGroup(transtogroup(genes)),listsforcertaingenes(genes));Append(all,forone);od;return Unique(all);end;;

# Input: GENEs -> same as LISTs for the function "takegenesTOtheLH".
# Output: a list of representative matrix groups cooresponding to each element of "takegenesTOtheLH(GENEs)"

conjgroups:=function(GENEs) local grp,conjgenes,aut,auts,x,y;
grp:=transtogroup(GENEs);aut:=AutomorphismGroup(grp);auts:=Elements(aut);
conjgenes:=List(auts,x->(List(GENEs,y->ImagesRepresentative( x,transtomatrix(y[1],y[2]) ))));return conjgenes;end;;

# Input: GAP ID of a group G with |G|<2000.
# Print GAP IDs and structure descriptions of all abelian subgroups of G.

subabeliangroups:=function(a) local L,loop_list,loop_index,i,variable,count,t;
L:=List(AllSubgroups(SmallGroup(a[1],a[2])),x->IdGroup(x));
count:=0;;loop_list:=L;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if IsAbelian(SmallGroup(variable[1],variable[2]))=true then
Print(IdGroup(SmallGroup(variable[1],variable[2])));
Print(StructureDescription(SmallGroup(variable[1],variable[2])));Print("\n");else ;fi;od;end;;

# Input: a group G with |G|<2000.
# Output: the list of GAP IDs of non-trivial abelian subgroups of G (up to isomorphism).
# e.g., "absub(SmallGroup(48,29));" returns the list "[ [ 2, 1 ], [ 3, 1 ], [ 4, 1 ], [ 4, 2 ], [ 6, 2 ], [ 8, 1 ] ]".

absub:=function(G) local L,Lr,Lab,loop_list,loop_index,i,variable,count,t;
L:=List(AllSubgroups(G),x->IdGroup(x));Lr:=Unique(L);Lab:=[];
count:=0;;loop_list:=Lr;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if IsAbelian(SmallGroup(variable[1],variable[2]))=true and variable[1]>1 then
Append(Lab,[variable]);Sort(Lab);else ;fi;od;return Lab;end;;

# ----------------------------------
# -- Almost (5,3)-representations --
# ----------------------------------

# Input: id -> GAP ID of a group G; L -> a character of G.
# Check if L is an almost (5,3)-character by considering the (5,3)-characters of its abelian subgroups.

IsAlmostFiveThreeRep:=function(id,L) local Lab,loop_list,loop_index,i,variable,G,H,irrG,irrH,ins,j,f,chi,res,LH,x,fivethreereps;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;chi:=(L*irrG);;Lab:=absub(G);;Print(Size(Lab));
Print(" nontrivial abelian subgroups up to isomorphism");Print("\n");
loop_list:=Lab;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;Print(" now test restriction to H=");Print(StructureDescription(H));Print("\n");
irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;fivethreereps:=FiveThreeReps(variable);;for j in [1..Length(ins)] do f:=ins[j];;
res:=RestrictedClassFunction(chi,f);;LH:=List(irrH,x->ScalarProduct(res,x));;if (LH in fivethreereps)=false then
Print(" restriction to this abelian subgroup not (5,3)-rep ");Print("\n");return false;else ;fi;od;od;return true;end;

# Input: id -> GAP ID of a group G; ch1,ch2 -> two characters of G.
# Output: true if ch1 and ch2 are in the same orbit; false otherwise.

IsInSameAutOrbit:=function(id,ch1,ch2) local G,allreps;
G:=SmallGroup(id[1],id[2]);;allreps:=allconjs(IdGroup(G),[ch1]);;if (ch2 in allreps) then 
return true;else return false;fi;end;;

# Input: id -> GAP ID of a group G; L -> a character of G; Hs -> a list of GAP IDs of abelian groups.
# Check if L is an almost (5,3)-representation by considering the (5,3)-characters of its abelian subgroups with IDs in the list Hs.

IsAlmostFiveThreeRepII:=function(id,L,Hs) local Lab,loop_list,loop_index,i,variable,G,H,irrG,irrH,ins,j,f,chi,res,LH,x,fivethreereps,Labint;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;chi:=(L*irrG);;Lab:=absub(G);;Labint:=Intersection(Lab,Hs);;Sort(Labint);;Print(Size(Labint));
Print(" nontrivial abelian subgroups to be tested");Print("\n");
loop_list:=Labint;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;Print(" now test restriction to H=");Print(StructureDescription(H));Print("\n");
irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;fivethreereps:=FiveThreeReps(variable);;for j in [1..Length(ins)] do f:=ins[j];;
res:=RestrictedClassFunction(chi,f);;LH:=List(irrH,x->ScalarProduct(res,x));;if (LH in fivethreereps)=false then
Print(" restriction to this abelian subgroup not (5,3)-rep ");Print("\n");return false;else ;fi;od;od;return true;end;

# Input: id -> GAP ID of a group G; list -> a list of characters of G;
# Output: divide characters in "list" by their orbits, then take one character from each orbit and return them as a list.

takeonerepfromorbits:=function(id,list) local listrep,Ltemp,i,orb,Ldiff;
listrep:=[]; Ltemp:=list; for i in [1..Length(list)] do if Length(Ltemp)>0 then Append(listrep,[Ltemp[1]]);
orb:=allconjs(id,[Ltemp[1]]);Ldiff:=Difference(Ltemp,orb);Ltemp:=Ldiff; else return listrep; fi; od;  return listrep;end;;

# Conduct "IsAlmostFiveThreeRep" for a list of characters.

sublistAlmostFiveThreeReps:=function(id,test) local i,L,li;
li:=[];for i in [1..Length(test)] do L:=test[i];if IsAlmostFiveThreeRep(id,L)=true then Append(li,[L]); fi;od;return li;end;; 

# Conduct "IsAlmostFiveThreeRepII" for a list of characters.

sublistAlmostFiveThreeRepsII:=function(id,test,sglist) local i,L,li;
li:=[];for i in [1..Length(test)] do L:=test[i];if IsAlmostFiveThreeRepII(id,L,sglist)=true then Append(li,[L]); fi;od;return li;end;; 

# Input: id -> GAP ID of an abelian group G; chi -> a character of G.
# Output: generators of an matrix representation for the character "chi".

generatorsofrep:=function(id,chi) local G,irrepsnew,irreps,irr,loop_list,loop_index,i,variable,posi,y,comblist,j,k,tu,comblistnew;
G:=SmallGroup(id[1],id[2]);
irrepsnew:=[];irr:=Irr(G);irreps := IrreducibleRepresentations(G);loop_list:=irr;loop_index:=1;for i in [1..Length(loop_list)] do variable:=loop_list[i]; posi:=Position(List(irreps,y->IsAffordingRepresentation(variable,y)),true);Append(irrepsnew,[posi]);od;
comblist:=[]; for j in [1..Length(chi)] do tu:=Tuples([j],chi[j]);Append(comblist,[tu]);od;comblist:=Flat(comblist);
comblistnew:=[]; for k in [1..Length(comblist)] do Append(comblistnew,[irrepsnew[comblist[k]]]);od;
return GeneratorsOfGroup(Image(DirectSumOfRepresentations(List(comblistnew,x->irreps[x])))); end;;

# Input: id -> GAP ID of an abelian group G; Hs -> a list of GAP IDs of abelian groups.
# Output: the list of candidate characters by considering the (5,3)-characters of its abelian subgroups with IDs in the list Hs.

AFTabelian:=function(id,Hs) local G,irr,list,n,vec,x,abs,test;
G:=SmallGroup(id); irr:=Irr(G); n:=Size(irr);
list:=OrderedPartitions(7+n,n); vec:=List(irr,x->1); test:=List(list,x->(x-vec));
abs:=Difference(Hs,[id]); return sublistAlmostFiveThreeRepsII(id,test,abs); end;;

# Input: id -> GAP ID of a group G; chi -> a character of G.
# Output: the list of all characters cooresponding to 3-equivalent representations of a representation cooresponding to chi.

equiliftings:=function(id,chi) local listofHs,diaxi3,maxs,i,j,listofHs2,gesli,H,G,irr,k,isos,listofchis,chi2,listinf,listchi;
H:=SmallGroup(id); irr:=Irr(H); listofHs:=[];
diaxi3:=DiagonalMat([E(3),E(3),E(3),E(3),E(3),E(3),E(3)]);
gesli:=[];
Append(gesli,generatorsofrep(id,chi));
Append(gesli,[diaxi3]);G:=Group(gesli);
maxs:=MaximalSubgroups(G); 
for i in [1..Size(maxs)] do if Size(maxs[i])=id[1] then Append(listofHs,[maxs[i]]); fi; od;
listofHs2:=[];
for j in [1..Size(listofHs)] do if (7*E(3) in List(Elements(listofHs[j]),Trace))=false then Append(listofHs2,[listofHs[j]]); fi; od;
listofchis:=[];
for k in [1..Size(listofHs2)] do G:=listofHs2[k];
isos:=IsomorphicSubgroups( G, H ); chi2:=NaturalCharacter( G ); listchi:=List(isos,x->RestrictedClassFunction(chi2,x));listinf:=List(listchi,x->List(irr,y->ScalarProduct(x,y))); Append(listofchis,listinf); od;
return Unique(listofchis); end;;

# Conduct "equiliftings" for a list of characters and join all resulting lists into a single list.

listequichi:=function(id,chis) local allequs,i,chi;
allequs:=[];
for i in [1..Size(chis)] do chi:=equiliftings(id,chis[i]); Append(allequs,chi);od;
return allconjs(id,Unique(allequs));end;;

# Input: id -> GAP ID of a group G.
# Output: a list in the form [[id1,A1],[id2,A2],...] where the "id"s are GAP IDs of proper abelian subgroups H of G excluding H=C3xC3 and C3xC3xC3 and "A"s are restriction matrices for embeddings of these subgroups.
# Specifically, id1 is the ID of a proper abelian subgroup H1 of G, and A1 is a matrix corresponding to an injective homomorphism f from H1 to G.

restrictionMatrixList:=function(id) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;Lab1:=absub(G);;Lab:=Difference(Lab1,[[9,2],[27,5]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
Print(" restriction matrix for an embedding of the subgroup ");Print(variable);Print("=");Print(StructureDescription(H));Print("\n");Display(resmat);Print("\n");
od;od;return ansList;end;

# Similar to "restrictionMatrixList" but without printing the restriction matrices.

restrictionMatrixListII:=function(id) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;Lab1:=absub(G);;Lab:=Difference(Lab1,[[9,2],[27,5]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
od;od;return ansList;end;

# Input: id -> GAP ID of a group G.
# need to assume (5,3)-representations of all proper abelian subgroups (except C3xC3 and C3xC3xC3) of G has been stored.
# Output: [[[FTofH1,A1],[FTofH2,A2],...],repdims] where "FTofH"s are lists of (5,3)-characters of "H"s, "A"s are restriction matrices for embeddings of these subgroups and repdims is the list of dimensions of irreducible representations (i.e. the first column of its character table).

restrictionMatrixListInf:=function(id) local G,irrG,repdims,resmats,L,x;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;resmats:=restrictionMatrixList(id);;
L:=List(resmats,x->[FiveThreeReps(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

# Similar to "restrictionMatrixListInf" but without printing the restriction matrices.

restrictionMatrixListInfII:=function(id) local G,irrG,repdims,resmats,L,x;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;resmats:=restrictionMatrixListII(id);;
L:=List(resmats,x->[FiveThreeReps(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

# Input: id -> GAP ID of a group G; list -> a list of characters of G;
# Output: divide characters in "list" by their orbits, then take one character from each orbit and return them as a list.
# Print the characters and generators of corresponding matrix representations.

takeonerepfromorbitsinf:=function(id,list) local gslist,x,oblist,loop_list,variable,j,i;
oblist:=takeonerepfromorbits(id,list);Print(Size(oblist));Print(" orbits");Print("\n");
gslist:=List(oblist,x->generatorsofrep(id,x));;loop_list:=gslist;;for i in [1..Length(loop_list)] do variable:=loop_list[i];;
Print("generators for ");Print(i);Print("-th chi");Print(oblist[i]);Print("\n");Print(variable);Print("\n");for j in [1..Length(variable)] do Display(variable[j]);
Print("\n");od;od;return oblist;end;

# Input: id -> GAP ID of a group G; ch1,ch2 -> two characters of G.
# Output: true if ch1 and ch2 are in the same orbit up to 3-equivalent of cooresponding representaions; false otherwise.

IsInSamePGLAutOrbit:=function(id,ch1,ch2) local G,allreps;
G:=SmallGroup(id[1],id[2]);;allreps:=listequichi(IdGroup(G),[ch1]);;if (ch2 in allreps) then 
return true;else return false;fi;end;;

# Input: id -> GAP ID of a group G; list -> a list of characters of G.
# Output: divide characters in "list" by their orbits up to 3-equivalent of cooresponding representaions, take one character from each such orbit and return them as a list.

takeonerepfromPGLorbits:=function(id,list) local listrep,Ltemp,i,orb,Ldiff;
listrep:=[]; Ltemp:=list; for i in [1..Length(list)] do if Length(Ltemp)>0 then Append(listrep,[Ltemp[1]]);
orb:=listequichi(id,[Ltemp[1]]);Ldiff:=Difference(Ltemp,orb);Ltemp:=Ldiff; else return listrep; fi; od;  return listrep;end;;

# Similar to "takeonerepfromPGLorbits" but prints additional information.

takeonerepfromPGLorbitsinf:=function(id,list) local gslist,x,oblist,loop_list,variable,j,i;
oblist:=takeonerepfromPGLorbits(id,list);Print(Size(oblist));Print(" orbits");Print("\n");
gslist:=List(oblist,x->generatorsofrep(id,x));;loop_list:=gslist;;for i in [1..Length(loop_list)] do variable:=loop_list[i];;
Print("generators for ");Print(i);Print("-th chi");Print(oblist[i]);Print("\n");Print(variable);Print("\n");for j in [1..Length(variable)] do Display(variable[j]);
Print("\n");od;od;return oblist;end;;

# Input: id -> GAP ID of a group G.
# Output: list=[[id1,A1],[id2,A2],...], where the ids are GAP IDs of proper abelian subgroups  H  of  G  that are isomorphic to one of the 47 groups in the file LHsnewLHsnewred.txt, and "A"s are restriction matrices for embeddings of these subgroups.

restrictionMatrixListred:=function(id) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;Lab1:=absub(G);;Lab:=Difference(Lab1,[[27,5],[54,15],[72,50]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
Print(" restriction matrix for an embedding of the subgroup ");Print(variable);Print("=");Print(StructureDescription(H));Print("\n");Display(resmat);Print("\n");
od;od;return ansList;end;

# Similar to "restrictionMatrixListred" but without printing the restriction matrices.

restrictionMatrixListIIred:=function(id) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;Lab1:=absub(G);;Lab:=Difference(Lab1,[[27,5],[54,15],[72,50]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
od;od;return ansList;end;

# Input: GAP ID of one of the 47 groups from the list "LHsnewred".
# Output: the list of (5,3)-characters of this group.

FiveThreeRepsred:=function(id) local count,loop_list,loop_index,i,variable;
count:=0;;loop_list:=LHsnewred;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=LHsnewred[i];
if (variable[1]=id)=true then return variable[2];else ;fi;od;end;;

# Input: id -> GAP ID of a group G.
# Output: a list in the form [[[FTredofH1,A1],[FTredofH2,A2],...],repdims].

restrictionMatrixListInfred:=function(id) local G,irrG,repdims,resmats,L,x;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;resmats:=restrictionMatrixListred(id);;
L:=List(resmats,x->[FiveThreeRepsred(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

# Similar to "restrictionMatrixListInfred" but without printing the restriction matrices.

restrictionMatrixListInfIIred:=function(id) local G,irrG,repdims,resmats,L,x;
G:=SmallGroup(id[1],id[2]);;irrG:=Irr(G);;resmats:=restrictionMatrixListIIred(id);;
L:=List(resmats,x->[FiveThreeRepsred(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

# Input: g -> a group G.
# Output: list of IDs of all non-trivial abelian subgroups of G with order less than 2000.

lessthan2000absubid:=function(g) local t,j,li,grp;
t:=AllSubgroups(g); li:=[];
for j in [1..(Length(t))] do grp:=t[j];
if (Size(grp)<2000 and IsAbelian(grp)=true) then Add(li,IdGroup(grp));else ;fi;od;return Difference(Unique(li),[[1,1]]);end;;

# Input: pgs -> permutation generators of a group G.
# Output: a list in the form [[id1,A1],[id2,A2],...] as in function "restrictionMatrixListred".
# id1 is ID of a proper abelian subgroup H1 of G, A1 is a matrix corresponds to an injective homo. f from H1 to G.

restrictionMatrixListredPerm:=function(pgs) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=Group(pgs);;irrG:=Irr(G);;Lab1:=lessthan2000absubid(G);;Lab:=Difference(Lab1,[[27,5],[54,15],[72,50]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
Print(" restriction matrix for an embedding of the subgroup ");Print(variable);Print("=");Print(StructureDescription(H));Print("\n");Display(resmat);Print("\n");
od;od;return ansList;end;

# Similar to "restrictionMatrixListredPerm" but without printing the restriction matrices.

restrictionMatrixListIIredPerm:=function(pgs) local G,irrG,Lab,ansList,i,loop_list,variable,irrH,ins,j,f,res,resmat,H,Labpr,Lab1;
G:=Group(pgs);;irrG:=Irr(G);;Lab1:=lessthan2000absubid(G);;Lab:=Difference(Lab1,[[27,5],[54,15],[72,50]]);;ansList:=[];;if IsAbelian(G) then Labpr:=List([1..Size(Lab)-1],x->Lab[x]);else Labpr:=Lab;fi;
loop_list:=Labpr;;for i in [1..Length(loop_list)] do variable:=loop_list[Length(loop_list)+1-i];
H:=SmallGroup(variable[1],variable[2]);;irrH:=Irr(H);;ins:=IsomorphicSubgroups( G, H );;for j in [1..Length(ins)] do f:=ins[j];;
res:=List(irrG,x->RestrictedClassFunction(x,f));;resmat:=List(res,x->List(irrH,y->ScalarProduct(x,y)));;Append(ansList,[[variable,resmat]]);;
od;od;return ansList;end;

# Input: pgs -> permutation generators of a group G.
# need to assume (5,3)-reps of all proper abelian subgroups (except C3xC3 and C3xC3xC3) of G has been stored.
# Output: a list in the form [[[FTredofH1,A1],[FTredofH2,A2],...],repdims].

restrictionMatrixListInfredPerm:=function(pgs) local G,irrG,repdims,resmats,L,x;
G:=Group(pgs);;irrG:=Irr(G);;resmats:=restrictionMatrixListredPerm(pgs);;
L:=List(resmats,x->[FiveThreeRepsred(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

# Similar to "restrictionMatrixListInfredPerm" but without printing the restriction matrices.

restrictionMatrixListInfIIredPerm:=function(pgs) local G,irrG,repdims,resmats,L,x;
G:=Group(pgs);;irrG:=Irr(G);;resmats:=restrictionMatrixListIIredPerm(pgs);;
L:=List(resmats,x->[FiveThreeRepsred(x[1]),x[2]]);;repdims:=List(irrG,x->x[1]);;return [L,repdims];end;

==> anc/GAPsubtest-43groups.txt <==
# This file contains the GAP codes used in Steps 1 and 2 of Strategy 6.8.

# ----------------------------
# -- Step 1 of Strategy 6.8 --
# ----------------------------

# The codes used in this step is similar to the codes in the file GAPsubtest-53groups.txt.

# The following list, Lcubic2000, consists of the GAP IDs of (4,3)-groups of orders at most 2000.
# Note that the list Lcubic2000 here is distinct from the list with the same name "Lcubic2000" in GAPsubtest-53groups.txt. This should not cause any issues as there is no interaction between these two files.

Lcubic2000:=[ [ 1, 1 ], [ 2, 1 ], [ 3, 1 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 6, 1 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ], [ 8, 4 ],  [ 8, 5 ], [ 9, 1 ], [ 9, 2 ], [ 10, 1 ], [ 10, 2 ], [ 11, 1 ], [ 12, 1 ], [ 12, 2 ], [ 12, 3 ], [ 12, 4 ], [ 12, 5 ], [ 14, 1 ], [ 15, 1 ], [ 16, 1 ], [ 16, 2 ], [ 16, 5 ], [ 16, 6 ], [ 16, 7 ], [ 16, 8 ], [ 16, 9 ], [ 16, 11 ], [ 16, 13 ], [ 18, 1 ], [ 18, 2 ],  [ 18, 3 ], [ 18, 4 ], [ 18, 5 ], [ 20, 3 ], [ 20, 4 ], [ 21, 1 ], [ 21, 2 ], [ 24, 1 ], [ 24, 2 ], [ 24, 3 ], [ 24, 4 ], [ 24, 5 ], [ 24, 6 ], [ 24, 7 ],  [ 24, 8 ], [ 24, 9 ], [ 24, 10 ], [ 24, 12 ], [ 24, 13 ], [ 24, 14 ], [ 24, 15 ], [ 27, 2 ], [ 27, 3 ], [ 27, 4 ], [ 27, 5 ], [ 30, 1 ], [ 30, 2 ], [ 30, 3 ], [ 30, 4 ], [ 32, 1 ], [ 32, 11 ], [ 32, 42 ], [ 33, 1 ], [ 36, 2 ], [ 36, 6 ], [ 36, 7 ], [ 36, 8 ],  [ 36, 9 ], [ 36, 10 ], [ 36, 11 ], [ 36, 12 ], [ 36, 13 ], [ 36, 14 ], [ 40, 12 ], [ 42, 1 ], [ 42, 4 ], [ 45, 2 ], [ 48, 2 ], [ 48, 4 ], [ 48, 10 ],  [ 48, 20 ], [ 48, 23 ],[ 48, 29 ], [ 48, 37 ], [ 48, 38 ], [ 48, 43 ], [ 48, 45 ], [ 48, 48 ], [ 54, 3 ], [ 54, 4 ], [ 54, 5 ], [ 54, 6 ], [ 54, 7 ], [ 54, 8 ], [ 54, 9 ], [ 54, 10 ], [ 54, 11 ], [ 54, 12 ], [ 54, 13 ], [ 54, 14 ], [ 54, 15 ], [ 55, 1 ], [ 60, 5 ], [ 60, 6 ],  [ 60, 7 ], [ 60, 8 ], [ 60, 10 ], [ 63, 3 ], [ 72, 12 ], [ 72, 14 ], [ 72, 20 ], [ 72, 22 ], [ 72, 23 ], [ 72, 27 ], [ 72, 28 ], [ 72, 29 ], [ 72, 30 ],  [ 72, 35 ], [ 72, 36 ], [ 72, 37 ], [ 72, 40 ], [ 72, 41 ], [ 72, 42 ], [ 72, 43 ], [ 72, 44 ], [ 72, 45 ], [ 72, 46 ], [ 72, 47 ], [ 72, 48 ], [ 72, 50 ], [ 81, 3 ], [ 81, 7 ], [ 81, 8 ], [ 81, 9 ], [ 81, 10 ], [ 81, 11 ], [ 81, 12 ], [ 81, 13 ], [ 81, 14 ],  [ 81, 15 ], [ 90, 5 ], [ 90, 6 ], [ 90, 7 ], [ 96, 12 ], [ 108, 11 ], [ 108, 13 ], [ 108, 14 ], [ 108, 15 ], [ 108, 17 ], [ 108, 22 ], [ 108, 25 ], [ 108, 28 ],  [ 108, 32 ], [ 108, 33 ], [ 108, 35 ], [ 108, 36 ], [ 108, 37 ], [ 108, 38 ], [ 108, 39 ], [ 108, 40 ], [ 108, 41 ], [ 108, 42 ], [ 108, 43 ], [ 108, 45 ], [ 120, 34 ], [ 120, 35 ], [ 120, 36 ], [ 120, 40 ], [ 126, 7 ], [ 144, 69 ], [ 144, 153 ], [ 144, 162 ],  [ 144, 167 ], [ 144, 183 ], [ 144, 186 ], [ 144, 188 ], [ 144, 189 ], [ 162, 5 ], [ 162, 10 ], [ 162, 11 ], [ 162, 12 ], [ 162, 13 ], [ 162, 14 ], [ 162, 15 ], [ 162, 19 ],  [ 162, 28 ], [ 162, 33 ], [ 162, 34 ], [ 162, 35 ], [ 162, 36 ], [ 162, 37 ], [ 162, 40 ], [ 162, 41 ], [ 162, 42 ], [ 162, 43 ], [ 162, 44 ], [ 162, 46 ], [ 162, 48 ], [ 162, 49 ], [ 162, 51 ], [ 162, 52 ], [ 162, 53 ], [ 162, 55 ], [ 165, 1 ], [ 168, 42 ],  [ 180, 19 ], [ 180, 20 ], [ 180, 21 ], [ 180, 26 ], [ 216, 67 ], [ 216, 86 ], [ 216, 87 ], [ 216, 92 ], [ 216, 100 ], [ 216, 107 ], [ 216, 119 ], [ 216, 121 ], [ 216, 122 ],  [ 216, 136 ], [ 216, 139 ], [ 216, 144 ],[ 216, 153 ], [ 216, 156 ], [ 216, 157 ], [ 216, 158 ], [ 216, 159 ], [ 216, 161 ], [ 216, 162 ], [ 216, 163 ], [ 216, 164 ], [ 216, 166 ], [ 216, 168 ], [ 216, 169 ], [ 216, 170 ], [ 216, 172 ], [ 216, 174 ], [ 240, 189 ], [ 243, 37 ],  [ 243, 38 ], [ 243, 51 ], [ 243, 55 ], [ 243, 56 ], [ 243, 57 ], [ 243, 58 ], [ 243, 59 ], [ 243, 60 ], [ 243, 62 ], [ 243, 63 ], [ 243, 65 ], [ 243, 66 ], [ 243, 67 ],  [ 324, 13 ], [ 324, 31 ], [ 324, 39 ], [ 324, 68 ], [ 324, 110 ], [ 324, 111 ], [ 324, 113 ], [ 324, 116 ], [ 324, 121 ], [ 324, 122 ], [ 324, 145 ], [ 324, 160 ], [ 324, 161 ], [ 324, 162 ], [ 324, 163 ], [ 324, 165 ], [ 324, 166 ], [ 324, 167 ], [ 324, 170 ],  [ 324, 172 ], [ 324, 173 ], [ 336, 208 ], [ 360, 118 ], [ 360, 119 ], [ 360, 120 ], [ 360, 121 ], [ 360, 122 ], [ 360, 126 ], [ 405, 15 ], [ 432, 275 ], [ 432, 535 ], [ 432, 658 ],  [ 432, 741 ], [ 432, 745 ], [ 432, 754 ], [ 432, 755 ], [ 486, 102 ], [ 486, 103 ], [ 486, 105 ], [ 486, 115 ], [ 486, 116 ], [ 486, 117 ], [ 486, 125 ], [ 486, 126 ], [ 486, 127 ], [ 486, 128 ], [ 486, 129 ], [ 486, 130 ], [ 486, 131 ], [ 486, 132 ], [ 486, 145 ],  [ 486, 166 ], [ 486, 185 ], [ 486, 210 ], [ 486, 223 ], [ 486, 225 ], [ 486, 230 ], [ 486, 236 ], [ 486, 237 ], [ 486, 238 ], [ 486, 239 ], [ 486, 243 ], [ 486, 249 ], [ 486, 256 ],  [ 486, 257 ], [ 486, 258 ], [ 540, 88 ], [ 648, 128 ], [ 648, 541 ], [ 648, 596 ], [ 648, 703 ], [ 648, 704 ], [ 648, 705 ], [ 648, 706 ], [ 648, 713 ], [ 648, 714 ], [ 648, 718 ], [ 648, 719 ], [ 648, 720 ], [ 648, 721 ], [ 648, 722 ], [ 648, 723 ], [ 648, 731 ],  [ 648, 733 ], [ 648, 743 ], [ 648, 746 ], [ 648, 748 ], [ 660, 13 ], [ 720, 763 ], [ 720, 765 ], [ 720, 767 ], [ 720, 769 ], [ 729, 290 ], [ 729, 307 ], [ 729, 309 ], [ 729, 312 ],  [ 729, 314 ], [ 729, 315 ], [ 729, 321 ], [ 729, 322 ], [ 729, 479 ], [ 729, 490 ], [ 729, 494 ], [ 810, 101 ], [ 972, 428 ], [ 972, 437 ], [ 972, 459 ], [ 972, 616 ], [ 972, 759 ], [ 972, 763 ], [ 972, 764 ], [ 972, 768 ], [ 972, 774 ], [ 972, 776 ], [ 972, 777 ],  [ 972, 791 ], [ 972, 811 ], [ 972, 812 ], [ 972, 877 ], [ 972, 879 ], [ 972, 880 ], [ 972, 884 ], [ 972, 885 ], [ 972, 886 ], [ 972, 889 ], [ 1080, 489 ], [ 1080, 490 ], [ 1080, 492 ],  [ 1215, 69 ], [ 1296, 3490 ], [ 1296, 3493 ], [ 1296, 3525 ], [ 1296, 3526 ], [ 1296, 3570 ], [ 1458, 1108 ], [ 1458, 1110 ], [ 1458, 1112 ], [ 1458, 1178 ], [ 1458, 1179 ], [ 1458, 1180 ], [ 1458, 1192 ], [ 1458, 1199 ], [ 1458, 1205 ], [ 1458, 1228 ],  [ 1458, 1229 ], [ 1458, 1230 ], [ 1458, 1233 ], [ 1458, 1234 ], [ 1458, 1642 ], [ 1458, 1647 ], [ 1458, 1648 ], [ 1458, 1717 ], [ 1458, 1719 ], [ 1458, 1720 ], [ 1458, 1735 ], [ 1620, 421 ], [ 1944, 3478 ],  [ 1944, 3483 ], [ 1944, 3493 ], [ 1944, 3498 ], [ 1944, 3499 ], [ 1944, 3535 ], [ 1944, 3536 ], [ 1944, 3559 ], [ 1944, 3876 ], [ 1944, 3877 ], [ 1944, 3879 ], [ 1944, 3880 ], [ 1944, 3882 ], [ 1944, 3883 ], [ 1944, 3895 ], [ 1944, 3908 ], [ 1944, 3910 ],  [ 1944, 3911 ], [ 1944, 3912 ], [ 1944, 3932 ], [ 1944, 3934 ], [ 1980, 57 ] ];;

# Load the package "GrpConst" (package manual available at https://www.gap-system.org/Packages/packages.html).

LoadPackage("GrpConst");;

# Pick out elements from some conjugacy classes of subgroups where the order of the representative group is less than 2000.

lessthan2000:=function(a) local t,j,li,grp;
t:=a; li:=[];
for j in [1..(Length(a))] do grp:=t[j];
if Size(Representative(grp))<2000 then Add(li,grp); else ; fi;od; return li;end;;

# Input: a group of order less than 2000.
# Return 1: all proper subgroups of this group are in Lcubic2000.
# Return 0: there exists a proper subgroup not in Lcubic2000.

sub:=function(a) local Lsub,cubicgroups,j,z,variablesub;cubicgroups:=Lcubic2000;
Lsub:=List(ConjugacyClassesSubgroups(a),z->IdGroup(Representative(z)));Sort(Lsub);
for j in [1..(Length(Lsub)-1)] do variablesub:=Lsub[j];
if (variablesub in cubicgroups)=false then return 0;elif j=(Length(Lsub)-1) then return 1; else ; fi;od;end;;

# Input: a group of order at least 2000.
# Return 1: all proper subgroups with orders <2000 are in Lcubic2000.
# Return 0: there exists a proper subgroup with order <2000 not in Lcubic2000.

sublarge:=function(a) local Lsub,l,cubicgroups,j,z,variablesub,v;cubicgroups:=Lcubic2000;
v:=ConjugacyClassesSubgroups(a);
l:=lessthan2000(v);
Lsub:=List(l{[1..(Length(l))]},z->IdGroup(Representative(z)));Sort(Lsub);
for j in [1..(Length(Lsub))] do variablesub:=Lsub[j];
if (variablesub in cubicgroups)=false then return 0;elif j=(Length(Lsub)-1) then return 1; else ; fi;od;end;;

# Input: a -> the integer m<2000 in Strategy 6.8, b -> Lcubic2000.
# Output: the list of solvable groups of order m satisfying condition (1) in Step 1 of Strategy 6.8, and the list of solvable groups of order m satisfying (1),(2) in Step 1 of Strategy 6.8 (with IDs and structure descriptions printed).
# An example for m=16 is provided in file Example-m16-43-groups.txt

subtestSolvableCubic4:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
order:=a;;L:=AllGroups(Size,order,IsSolvable,true);;Print(Size(L));Print("For groups of order ");
Print(order);Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sub(variable)=1 then Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;
Print("The following groups pass the sub-test but are needed to be excluded:");Print("\n");
count:=0;;loop_list:=L;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if sub(variable)=1 then if (IdGroup(variable) in b)=false then count:=count+1;;Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;fi;od;if count=0 then Print("None!"); else ; fi;end;;

# Input: a -> the integer m<2000 in Strategy 6.8, b -> Lcubic2000.
# Output: the list of non-solvable groups of order m satisfying condition (1) in Step 1 of Strategy 6.8, and the list of non-solvable groups of order m satisfying (1),(2) in Step 1 of Strategy 6.8 (with IDs and structure descriptions printed).

subtestnonSolvableCubic4:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
order:=a;;L:=AllGroups(Size,order,IsSolvable,false);;Print(Size(L));Print("For groups of order ");
Print(order);Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sub(variable)=1 then Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;
Print("The following groups pass the sub-test but are needed to be excluded:");Print("\n");
count:=0;;loop_list:=L;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if sub(variable)=1 then if (IdGroup(variable) in b)=false then count:=count+1;;Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;fi;od;if count=0 then Print("None!"); else ; fi;end;;

# Input: a -> a list of permutation groups of order m>2000, b -> Lcubic2000.
# Output: the list of groups in the input list "a" satisfying condition (1) in Step 1 of Strategy 6.8, and the list of groups in "a" satisfying (1),(2) in Step 1 of Strategy 6.8 (with generators of groups and structure descriptions printed).

subtestlist:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
L:=a;;Print(Size(L));
Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sublarge(variable)=1 then Print(GeneratorsOfGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;end;;

# ----------------------------
# -- Step 2 of Strategy 6.8 --
# ----------------------------

# The following list, L53group, consists of the GAP IDs of (5,3)-groups of orders at most 2000.

L53group:=[[1,1],[ 2, 1 ], [ 3, 1 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 6, 1 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ], [ 8, 4 ],  [ 8, 5 ], [ 9, 1 ], [ 9, 2 ], [ 10, 1 ], [ 10, 2 ], [ 11, 1 ], [ 12, 1 ], [ 12, 2 ], [ 12, 3 ], [ 12, 4 ], [ 12, 5 ], [ 14, 1 ], [ 15, 1 ], [ 16, 1 ], [ 16, 2 ], [ 16, 3 ], [ 16, 4 ], [ 16, 5 ], [ 16, 6 ], [ 16, 7 ], [ 16, 8 ], [ 16, 9 ], [ 16, 10 ], [ 16, 11 ],  [ 16, 13 ], [ 18, 1 ], [ 18, 2 ], [ 18, 3 ], [ 18, 4 ], [ 18, 5 ], [ 20, 1 ], [ 20, 2 ], [ 20, 3 ], [ 20, 4 ], [ 21, 1 ], [ 21, 2 ], [ 22, 2 ],  [ 24, 1 ], [ 24, 2 ], [24,3], [ 24, 4 ], [ 24, 5 ], [ 24, 6 ], [ 24, 7 ], [ 24, 8 ], [ 24, 9 ], [ 24, 10 ], [ 24, 11 ], [ 24, 12 ], [ 24, 13 ], [ 24, 14 ], [ 24, 15 ], [ 27, 2 ], [ 27, 3 ], [ 27, 4 ], [ 27, 5 ], [ 30, 1 ], [ 30, 2 ], [ 30, 3 ], [ 30, 4 ], [ 32, 1 ],  [ 32, 3 ], [ 32, 11 ], [ 32, 16 ], [ 32, 25 ], [ 32, 42 ], [ 33, 1 ], [ 36, 2 ], [ 36, 3 ], [ 36, 5 ], [ 36, 6 ], [ 36, 7 ], [ 36, 8 ], [ 36, 9 ],  [ 36, 10 ], [ 36, 11 ], [ 36, 12 ], [ 36, 13 ], [ 36, 14 ], [ 40, 5 ], [ 40, 12 ], [ 42, 1 ], [ 42, 4 ], [ 43, 1 ], [ 45, 1 ], [ 45, 2 ], [ 48, 1 ], [ 48, 2 ], [ 48, 4 ], [ 48, 10 ], [ 48, 11 ], [ 48, 12 ], [ 48, 14 ], [ 48, 19 ], [ 48, 20 ], [ 48, 21 ],  [ 48, 22 ], [ 48, 23 ], [ 48, 24 ], [ 48, 25 ], [ 48, 26 ], [ 48, 27 ], [48,29],[ 48, 30 ], [ 48, 31 ], [ 48, 35 ], [ 48, 37 ], [ 48, 38 ], [ 48, 43 ], [ 48, 44 ],  [ 48, 45 ], [ 48, 47 ], [ 48, 48 ], [ 54, 3 ], [ 54, 4 ], [ 54, 5 ], [ 54, 6 ], [ 54, 8 ], [ 54, 9 ], [ 54, 10 ], [ 54, 11 ], [ 54, 12 ], [ 54, 13 ], [ 54, 14 ], [ 54, 15 ], [ 55, 1 ], [ 60, 2 ], [ 60, 4 ], [ 60, 5 ], [ 60, 6 ], [ 60, 7 ], [ 60, 8 ],  [ 60, 10 ], [ 63, 1 ], [ 63, 2 ], [ 63, 3 ], [ 64, 1 ], [ 66, 1 ], [ 66, 4 ], [ 72, 2 ], [ 72, 10 ], [ 72, 12 ], [ 72, 14 ], [ 72, 16 ], [ 72, 20 ], [ 72, 21 ],  [ 72, 22 ], [ 72, 23 ],[72,25], [ 72, 26 ], [ 72, 27 ], [ 72, 28 ], [ 72, 29 ], [ 72, 30 ], [ 72, 32 ], [ 72, 35 ], [ 72, 36 ], [ 72, 37 ], [ 72, 40 ], [ 72, 42 ], [ 72, 43 ], [ 72, 44 ], [ 72, 45 ], [ 72, 46 ], [ 72, 47 ], [ 72, 48 ], [ 72, 50 ], [ 80, 30 ], [ 81, 2 ],  [ 81, 3 ], [ 81, 4 ], [ 81, 7 ], [ 81, 11 ], [ 81, 12 ], [ 81, 13 ], [ 81, 15 ], [ 90, 2 ], [ 90, 5 ], [ 90, 6 ], [ 90, 7 ], [ 90, 10 ], [ 96, 2 ],  [ 96, 4 ], [ 96, 12 ], [ 96, 46 ], [ 96, 54 ], [ 96, 59 ], [ 96, 135 ], [ 96, 165 ], [ 96, 182 ], [ 96, 186 ], [ 99, 2 ], [ 108, 7 ], [ 108, 11 ], [ 108, 12 ], [ 108, 13 ], [ 108, 14 ], [ 108, 15 ], [ 108, 17 ], [ 108, 18 ], [ 108, 19 ], [ 108, 21 ], [ 108, 22 ],  [ 108, 24 ], [ 108, 28 ], [ 108, 29 ], [ 108, 30 ], [ 108, 31 ], [ 108, 32 ], [ 108, 33 ], [ 108, 35 ], [ 108, 36 ], [ 108, 37 ], [ 108, 38 ], [ 108, 39 ], [ 108, 40 ],  [ 108, 41 ], [ 108, 42 ], [ 108, 43 ], [ 108, 45 ], [ 110, 2 ], [ 120, 17 ], [ 120, 34 ], [ 120, 35 ], [ 120, 36 ], [ 120, 40 ], [ 126, 1 ], [ 126, 4 ], [ 126, 7 ], [ 135, 3 ], [ 135, 4 ], [ 135, 5 ], [ 144, 28 ], [ 144, 30 ], [ 144, 69 ], [ 144, 75 ],  [ 144, 76 ], [ 144, 77 ], [ 144, 79 ], [ 144, 84 ], [ 144, 101 ], [ 144, 104 ], [ 144, 115 ], [ 144, 116 ],[144,122], [ 144, 123 ], [ 144, 132 ], [ 144, 143 ], [ 144, 153 ], [ 144, 155 ], [ 144, 159 ],  [ 144, 161 ], [ 144, 162 ], [ 144, 167 ], [ 144, 178 ], [ 144, 179 ], [ 144, 183 ], [ 144, 186 ], [ 144, 188 ], [ 162, 3 ], [ 162, 4 ], [ 162, 6 ], [ 162, 10 ], [ 162, 11 ], [ 162, 17 ], [ 162, 19 ], [ 162, 28 ], [ 162, 33 ], [ 162, 34 ],  [ 162, 35 ], [ 162, 36 ], [ 162, 37 ], [ 162, 39 ], [ 162, 41 ], [ 162, 46 ], [ 162, 47 ], [ 162, 48 ], [ 162, 49 ], [ 162, 51 ], [ 162, 52 ], [ 162, 53 ], [ 162, 55 ], [ 165, 1 ], [ 168, 42 ],  [ 180, 5 ], [ 180, 19 ], [ 180, 20 ], [ 180, 21 ], [ 180, 26 ], [ 180, 32 ], [ 189, 5 ], [ 198, 6 ], [ 216, 17 ], [ 216, 19 ], [ 216, 20 ], [ 216, 25 ], [ 216, 58 ], [ 216, 67 ], [ 216, 68 ], [ 216, 72 ], [ 216, 77 ], [ 216, 78 ],  [ 216, 82 ], [ 216, 85 ], [ 216, 86 ], [ 216, 87 ], [ 216, 88 ], [ 216, 89 ], [ 216, 95 ], [ 216, 100 ], [ 216, 106 ], [ 216, 107 ], [ 216, 113 ], [ 216, 119 ], [ 216, 120 ], [ 216, 121 ], [ 216, 122 ],  [ 216, 131 ], [ 216, 136 ], [ 216, 137 ], [ 216, 138 ], [ 216, 139 ], [ 216, 141 ], [ 216, 144 ], [ 216, 150 ], [ 216, 151 ], [ 216, 156 ], [ 216, 157 ], [ 216, 158 ], [ 216, 159 ], [ 216, 162 ], [ 216, 163 ], [ 216, 164 ], [ 216, 166 ],  [ 216, 168 ], [ 216, 169 ], [ 216, 170 ], [ 216, 172 ], [ 216, 173 ], [ 216, 174 ], [ 216, 177 ], [ 240, 91 ], [ 240, 92 ], [ 240, 113 ], [ 240, 189 ], [ 243, 3 ], [ 243, 4 ], [ 243, 7 ], [ 243, 13 ],  [ 243, 17 ], [ 243, 18 ], [ 243, 35 ], [ 243, 36 ], [ 243, 37 ], [ 243, 38 ], [ 243, 39 ], [ 243, 41 ], [ 243, 43 ], [ 243, 47 ], [ 243, 51 ], [ 243, 61 ], [ 243, 62 ], [ 243, 63 ], [ 243, 67 ], [ 270, 6 ], [ 270, 7 ], [ 270, 17 ],  [ 270, 19 ], [ 270, 23 ], [ 270, 24 ], [ 270, 25 ], [ 288, 231 ], [ 288, 239 ], [ 288, 699 ], [ 288, 877 ], [ 288, 897 ], [ 301, 1 ], [ 324, 13 ], [ 324, 31 ], [ 324, 39 ], [ 324, 55 ], [ 324, 58 ],  [ 324, 60 ], [ 324, 68 ], [ 324, 86 ], [ 324, 93 ], [ 324, 95 ], [ 324, 99 ], [ 324, 104 ], [ 324, 106 ], [ 324, 107 ], [ 324, 109 ], [ 324, 110 ], [ 324, 113 ], [ 324, 115 ], [ 324, 117 ], [ 324, 122 ], [ 324, 130 ], [ 324, 131 ], [ 324, 137 ],  [ 324, 139 ], [ 324, 141 ], [ 324, 145 ], [ 324, 150 ], [ 324, 152 ], [ 324, 153 ], [ 324, 155 ], [ 324, 156 ], [ 324, 159 ], [ 324, 160 ], [ 324, 161 ], [ 324, 162 ], [ 324, 163 ], [ 324, 165 ],  [ 324, 166 ], [ 324, 167 ], [ 324, 170 ], [ 324, 171 ], [ 324, 172 ], [ 324, 173 ], [ 324, 176 ], [ 330, 2 ], [ 330, 4 ], [ 336, 208 ], [ 360, 118 ], [ 360, 119 ], [ 360, 120 ], [ 360, 121 ], [ 360, 122 ], [ 360, 126 ], [ 360, 145 ], [ 378, 8 ],  [ 405, 7 ], [ 405, 15 ], [ 432, 173 ], [ 432, 273 ], [ 432, 275 ], [ 432, 276 ], [ 432, 279 ], [ 432, 390 ], [ 432, 464 ], [ 432, 538 ], [ 432, 543 ], [ 432, 574 ], [ 432, 575 ], [ 432, 579 ],  [ 432, 580 ], [ 432, 581 ], [ 432, 630 ], [ 432, 637 ], [ 432, 648 ], [ 432, 658 ], [ 432, 690 ], [ 432, 701 ], [ 432, 704 ], [ 432, 709 ], [ 432, 741 ], [ 432, 745 ], [ 432, 754 ], [ 432, 755 ], [ 432, 760 ], [ 480, 943 ], [ 486, 5 ], [ 486, 6 ],  [ 486, 7 ], [ 486, 18 ], [ 486, 19 ], [ 486, 24 ], [ 486, 102 ], [ 486, 104 ], [ 486, 110 ], [ 486, 115 ], [ 486, 116 ], [ 486, 117 ], [ 486, 143 ], [ 486, 145 ], [ 486, 147 ], [ 486, 153 ],  [ 486, 165 ], [ 486, 166 ], [ 486, 183 ], [ 486, 210 ], [ 486, 221 ], [ 486, 223 ], [ 486, 225 ], [ 486, 228 ], [ 486, 230 ], [ 486, 231 ], [ 486, 233 ], [ 486, 243 ], [ 486, 248 ], [ 486, 251 ], [ 486, 252 ], [ 486, 256 ], [ 486, 257 ], [ 486, 258 ],  [ 486, 261 ], [ 495, 3 ], [ 504, 157 ], [ 540, 31 ], [ 540, 33 ], [ 540, 34 ], [ 540, 40 ], [ 540, 41 ], [ 540, 42 ], [ 540, 43 ], [ 540, 49 ], [ 540, 88 ], [ 540, 89 ], [ 540, 90 ],  [ 540, 99 ], [ 648, 19 ], [ 648, 37 ], [ 648, 128 ], [ 648, 129 ], [ 648, 160 ], [ 648, 219 ], [ 648, 266 ], [ 648, 292 ], [ 648, 320 ], [ 648, 328 ], [ 648, 408 ], [ 648, 410 ], [ 648, 412 ], [ 648, 464 ], [ 648, 468 ], [ 648, 479 ], [ 648, 513 ],[648,533], [ 648, 536 ],  [ 648, 541 ], [ 648, 542 ], [ 648, 543 ], [ 648, 553 ], [ 648, 557 ], [ 648, 558 ], [ 648, 575 ], [ 648, 592 ], [ 648, 596 ], [ 648, 599 ], [ 648, 608 ], [ 648, 631 ], [ 648, 646 ],  [ 648, 647 ], [ 648, 648 ], [ 648, 649 ], [ 648, 658 ], [ 648, 680 ], [ 648, 683 ], [ 648, 685 ], [ 648, 688 ], [ 648, 703 ], [ 648, 704 ], [ 648, 705 ], [ 648, 706 ], [ 648, 713 ], [ 648, 714 ], [ 648, 718 ], [ 648, 719 ], [ 648, 720 ], [ 648, 721 ], [ 648, 722 ],  [ 648, 723 ], [ 648, 731 ], [ 648, 733 ], [ 648, 735 ], [ 648, 736 ], [ 648, 739 ], [ 648, 742 ], [ 648, 743 ], [ 648, 746 ], [ 648, 748 ], [ 648, 753 ], [ 660, 13 ], [ 720, 412 ],  [ 720, 419 ], [ 720, 763 ], [ 720, 767 ], [ 720, 769 ], [ 729, 149 ], [ 729, 150 ], [ 729, 167 ], [ 729, 168 ], [ 729, 276 ], [ 729, 290 ], [ 729, 302 ], [ 729, 303 ], [ 729, 325 ], [ 729, 339 ], [ 729, 341 ], [ 729, 344 ], [ 729, 354 ], [ 729, 358 ], [ 729, 453 ],  [ 729, 455 ], [ 729, 458 ], [ 729, 479 ], [ 729, 498 ], [ 729, 499 ], [ 729, 504 ], [ 810, 10 ], [ 810, 21 ], [ 810, 34 ], [ 810, 101 ], [ 810, 103 ], [ 864, 739 ], [ 864, 2417 ],  [ 864, 4251 ], [ 864, 4279 ], [ 972, 299 ], [ 972, 301 ], [ 972, 350 ], [ 972, 394 ], [ 972, 405 ], [ 972, 436 ], [ 972, 437 ], [ 972, 455 ], [ 972, 525 ], [ 972, 616 ], [ 972, 618 ], [ 972, 667 ], [ 972, 711 ], [ 972, 757 ], [ 972, 759 ], [ 972, 760 ],  [ 972, 761 ], [ 972, 766 ], [ 972, 768 ], [ 972, 772 ], [ 972, 773 ], [ 972, 775 ], [ 972, 779 ], [ 972, 782 ], [ 972, 784 ], [ 972, 791 ], [ 972, 797 ], [ 972, 807 ],  [ 972, 810 ], [ 972, 817 ], [ 972, 838 ], [ 972, 840 ], [ 972, 845 ], [ 972, 858 ], [ 972, 877 ], [ 972, 878 ], [ 972, 879 ], [ 972, 880 ], [ 972, 884 ], [ 972, 885 ], [ 972, 886 ], [ 972, 889 ], [ 972, 895 ], [ 972, 896 ], [ 990, 14 ], [ 1008, 882 ],  [ 1080, 260 ], [ 1080, 261 ], [ 1080, 273 ], [ 1080, 279 ], [ 1080, 280 ], [ 1080, 487 ], [ 1080, 489 ], [ 1080, 490 ], [ 1080, 492 ], [ 1080, 493 ], [ 1080, 501 ], [ 1215, 69 ], [ 1296, 274 ],  [ 1296, 1067 ], [ 1296, 1827 ], [ 1296, 1947 ], [ 1296, 1948 ], [ 1296, 1949 ], [ 1296, 2201 ], [ 1296, 2229 ], [ 1296, 2452 ], [ 1296, 2912 ], [ 1296, 2915 ], [ 1296, 2926 ], [ 1296, 2971 ], [ 1296, 3026 ], [ 1296, 3086 ], [ 1296, 3091 ], [ 1296, 3137 ],  [ 1296, 3138 ], [ 1296, 3139 ], [ 1296, 3303 ], [ 1296, 3328 ], [ 1296, 3338 ], [ 1296, 3370 ], [ 1296, 3490 ], [ 1296, 3493 ], [ 1296, 3525 ], [ 1296, 3526 ], [ 1296, 3545 ], [ 1296, 3569 ], [ 1296, 3570 ],  [ 1320, 134 ], [ 1440, 4617 ], [ 1458, 479 ], [ 1458, 806 ], [ 1458, 837 ], [ 1458, 838 ], [ 1458, 1064 ], [ 1458, 1107 ], [ 1458, 1108 ], [ 1458, 1110 ], [ 1458, 1111 ], [ 1458, 1113 ], [ 1458, 1160 ], [ 1458, 1242 ], [ 1458, 1243 ], [ 1458, 1278 ],  [ 1458, 1305 ], [ 1458, 1572 ], [ 1458, 1574 ], [ 1458, 1576 ], [ 1458, 1584 ], [ 1458, 1593 ], [ 1458, 1642 ], [ 1458, 1643 ], [ 1458, 1647 ], [ 1458, 1648 ], [ 1458, 1649 ], [ 1458, 1754 ],  [ 1458, 1755 ], [ 1458, 1759 ], [ 1458, 1761 ], [ 1458, 1762 ], [ 1458, 1763 ], [ 1458, 1765 ], [ 1458, 1793 ], [ 1458, 1794 ], [ 1458, 1798 ], [ 1620, 77 ], [ 1620, 88 ], [ 1620, 111 ], [ 1620, 263 ], [ 1620, 264 ], [ 1620, 418 ], [ 1620, 421 ], [ 1620, 424 ],  [ 1944, 1252 ], [ 1944, 1254 ], [ 1944, 1256 ], [ 1944, 1743 ], [ 1944, 1847 ], [ 1944, 2087 ], [ 1944, 2352 ], [ 1944, 2421 ], [ 1944, 2544 ], [ 1944, 2692 ], [ 1944, 2871 ], [ 1944, 3455 ], [ 1944, 3483 ],  [ 1944, 3489 ], [ 1944, 3491 ], [ 1944, 3492 ], [ 1944, 3496 ], [ 1944, 3497 ], [ 1944, 3502 ], [ 1944, 3503 ], [ 1944, 3505 ], [ 1944, 3519 ], [ 1944, 3531 ], [ 1944, 3571 ], [ 1944, 3671 ], [ 1944, 3679 ], [ 1944, 3702 ], [ 1944, 3876 ], [ 1944, 3877 ],  [ 1944, 3878 ], [ 1944, 3880 ], [ 1944, 3882 ], [ 1944, 3883 ], [ 1944, 3894 ], [ 1944, 3895 ], [ 1944, 3907 ], [ 1944, 3908 ], [ 1944, 3909 ], [ 1944, 3910 ], [ 1944, 3911 ], [ 1944, 3912 ], [ 1944, 3932 ],  [ 1944, 3934 ], [ 1944, 3952 ], [ 1944, 3957 ], [ 1944, 3959 ], [ 1980, 57 ] ];;

# Input: GAP ID of a group G (normally a (5,3)-group).
# Output: all quotient groups G/Z, where Z is in the center of G and is isomorphic to the cyclic group C_3.

quabyc3II:=function(a) local g,listc,j,v,image,L;L:=[];g:=SmallGroup(a[1],a[2]);
listc:=AllSubgroups(Center(g));
for j in [1..(Length(listc))] do v:=listc[j];
if IdGroup(v)=[ 3, 1 ] then image:=Image(NaturalHomomorphismByNormalSubgroup(g,v));Append(L,[IdGroup(image)]); else ; fi;od;return Unique(L);end;;


==> anc/GAPsubtest-53groups.txt <==
# This file contains the GAP codes used in Step 1 of Strategy 5.16.

# The following list, Lcubic2000, consists of the GAP IDs of (5,3)-groups of orders at most 2000.

Lcubic2000:=[[1,1],[ 2, 1 ], [ 3, 1 ], [ 4, 1 ], [ 4, 2 ], [ 5, 1 ], [ 6, 1 ], [ 6, 2 ], [ 7, 1 ], [ 8, 1 ], [ 8, 2 ], [ 8, 3 ], [ 8, 4 ],  [ 8, 5 ], [ 9, 1 ], [ 9, 2 ], [ 10, 1 ], [ 10, 2 ], [ 11, 1 ], [ 12, 1 ], [ 12, 2 ], [ 12, 3 ], [ 12, 4 ], [ 12, 5 ], [ 14, 1 ], [ 15, 1 ], [ 16, 1 ], [ 16, 2 ], [ 16, 3 ], [ 16, 4 ], [ 16, 5 ], [ 16, 6 ], [ 16, 7 ], [ 16, 8 ], [ 16, 9 ], [ 16, 10 ], [ 16, 11 ],  [ 16, 13 ], [ 18, 1 ], [ 18, 2 ], [ 18, 3 ], [ 18, 4 ], [ 18, 5 ], [ 20, 1 ], [ 20, 2 ], [ 20, 3 ], [ 20, 4 ], [ 21, 1 ], [ 21, 2 ], [ 22, 2 ],  [ 24, 1 ], [ 24, 2 ], [24,3], [ 24, 4 ], [ 24, 5 ], [ 24, 6 ], [ 24, 7 ], [ 24, 8 ], [ 24, 9 ], [ 24, 10 ], [ 24, 11 ], [ 24, 12 ], [ 24, 13 ], [ 24, 14 ], [ 24, 15 ], [ 27, 2 ], [ 27, 3 ], [ 27, 4 ], [ 27, 5 ], [ 30, 1 ], [ 30, 2 ], [ 30, 3 ], [ 30, 4 ], [ 32, 1 ],  [ 32, 3 ], [ 32, 11 ], [ 32, 16 ], [ 32, 25 ], [ 32, 42 ], [ 33, 1 ], [ 36, 2 ], [ 36, 3 ], [ 36, 5 ], [ 36, 6 ], [ 36, 7 ], [ 36, 8 ], [ 36, 9 ],  [ 36, 10 ], [ 36, 11 ], [ 36, 12 ], [ 36, 13 ], [ 36, 14 ], [ 40, 5 ], [ 40, 12 ], [ 42, 1 ], [ 42, 4 ], [ 43, 1 ], [ 45, 1 ], [ 45, 2 ], [ 48, 1 ], [ 48, 2 ], [ 48, 4 ], [ 48, 10 ], [ 48, 11 ], [ 48, 12 ], [ 48, 14 ], [ 48, 19 ], [ 48, 20 ], [ 48, 21 ],  [ 48, 22 ], [ 48, 23 ], [ 48, 24 ], [ 48, 25 ], [ 48, 26 ], [ 48, 27 ], [48,29],[ 48, 30 ], [ 48, 31 ], [ 48, 35 ], [ 48, 37 ], [ 48, 38 ], [ 48, 43 ], [ 48, 44 ],  [ 48, 45 ], [ 48, 47 ], [ 48, 48 ], [ 54, 3 ], [ 54, 4 ], [ 54, 5 ], [ 54, 6 ], [ 54, 8 ], [ 54, 9 ], [ 54, 10 ], [ 54, 11 ], [ 54, 12 ], [ 54, 13 ], [ 54, 14 ], [ 54, 15 ], [ 55, 1 ], [ 60, 2 ], [ 60, 4 ], [ 60, 5 ], [ 60, 6 ], [ 60, 7 ], [ 60, 8 ],  [ 60, 10 ], [ 63, 1 ], [ 63, 2 ], [ 63, 3 ], [ 64, 1 ], [ 66, 1 ], [ 66, 4 ], [ 72, 2 ], [ 72, 10 ], [ 72, 12 ], [ 72, 14 ], [ 72, 16 ], [ 72, 20 ], [ 72, 21 ],  [ 72, 22 ], [ 72, 23 ],[72,25], [ 72, 26 ], [ 72, 27 ], [ 72, 28 ], [ 72, 29 ], [ 72, 30 ], [ 72, 32 ], [ 72, 35 ], [ 72, 36 ], [ 72, 37 ], [ 72, 40 ], [ 72, 42 ], [ 72, 43 ], [ 72, 44 ], [ 72, 45 ], [ 72, 46 ], [ 72, 47 ], [ 72, 48 ], [ 72, 50 ], [ 80, 30 ], [ 81, 2 ],  [ 81, 3 ], [ 81, 4 ], [ 81, 7 ], [ 81, 11 ], [ 81, 12 ], [ 81, 13 ], [ 81, 15 ], [ 90, 2 ], [ 90, 5 ], [ 90, 6 ], [ 90, 7 ], [ 90, 10 ], [ 96, 2 ],  [ 96, 4 ], [ 96, 12 ], [ 96, 46 ], [ 96, 54 ], [ 96, 59 ], [ 96, 135 ], [ 96, 165 ], [ 96, 182 ], [ 96, 186 ], [ 99, 2 ], [ 108, 7 ], [ 108, 11 ], [ 108, 12 ], [ 108, 13 ], [ 108, 14 ], [ 108, 15 ], [ 108, 17 ], [ 108, 18 ], [ 108, 19 ], [ 108, 21 ], [ 108, 22 ],  [ 108, 24 ], [ 108, 28 ], [ 108, 29 ], [ 108, 30 ], [ 108, 31 ], [ 108, 32 ], [ 108, 33 ], [ 108, 35 ], [ 108, 36 ], [ 108, 37 ], [ 108, 38 ], [ 108, 39 ], [ 108, 40 ],  [ 108, 41 ], [ 108, 42 ], [ 108, 43 ], [ 108, 45 ], [ 110, 2 ], [ 120, 17 ], [ 120, 34 ], [ 120, 35 ], [ 120, 36 ], [ 120, 40 ], [ 126, 1 ], [ 126, 4 ], [ 126, 7 ], [ 135, 3 ], [ 135, 4 ], [ 135, 5 ], [ 144, 28 ], [ 144, 30 ], [ 144, 69 ], [ 144, 75 ],  [ 144, 76 ], [ 144, 77 ], [ 144, 79 ], [ 144, 84 ], [ 144, 101 ], [ 144, 104 ], [ 144, 115 ], [ 144, 116 ],[144,122], [ 144, 123 ], [ 144, 132 ], [ 144, 143 ], [ 144, 153 ], [ 144, 155 ], [ 144, 159 ],  [ 144, 161 ], [ 144, 162 ], [ 144, 167 ], [ 144, 178 ], [ 144, 179 ], [ 144, 183 ], [ 144, 186 ], [ 144, 188 ], [ 162, 3 ], [ 162, 4 ], [ 162, 6 ], [ 162, 10 ], [ 162, 11 ], [ 162, 17 ], [ 162, 19 ], [ 162, 28 ], [ 162, 33 ], [ 162, 34 ],  [ 162, 35 ], [ 162, 36 ], [ 162, 37 ], [ 162, 39 ], [ 162, 41 ], [ 162, 46 ], [ 162, 47 ], [ 162, 48 ], [ 162, 49 ], [ 162, 51 ], [ 162, 52 ], [ 162, 53 ], [ 162, 55 ], [ 165, 1 ], [ 168, 42 ],  [ 180, 5 ], [ 180, 19 ], [ 180, 20 ], [ 180, 21 ], [ 180, 26 ], [ 180, 32 ], [ 189, 5 ], [ 198, 6 ], [ 216, 17 ], [ 216, 19 ], [ 216, 20 ], [ 216, 25 ], [ 216, 58 ], [ 216, 67 ], [ 216, 68 ], [ 216, 72 ], [ 216, 77 ], [ 216, 78 ],  [ 216, 82 ], [ 216, 85 ], [ 216, 86 ], [ 216, 87 ], [ 216, 88 ], [ 216, 89 ], [ 216, 95 ], [ 216, 100 ], [ 216, 106 ], [ 216, 107 ], [ 216, 113 ], [ 216, 119 ], [ 216, 120 ], [ 216, 121 ], [ 216, 122 ],  [ 216, 131 ], [ 216, 136 ], [ 216, 137 ], [ 216, 138 ], [ 216, 139 ], [ 216, 141 ], [ 216, 144 ], [ 216, 150 ], [ 216, 151 ], [ 216, 156 ], [ 216, 157 ], [ 216, 158 ], [ 216, 159 ], [ 216, 162 ], [ 216, 163 ], [ 216, 164 ], [ 216, 166 ],  [ 216, 168 ], [ 216, 169 ], [ 216, 170 ], [ 216, 172 ], [ 216, 173 ], [ 216, 174 ], [ 216, 177 ], [ 240, 91 ], [ 240, 92 ], [ 240, 113 ], [ 240, 189 ], [ 243, 3 ], [ 243, 4 ], [ 243, 7 ], [ 243, 13 ],  [ 243, 17 ], [ 243, 18 ], [ 243, 35 ], [ 243, 36 ], [ 243, 37 ], [ 243, 38 ], [ 243, 39 ], [ 243, 41 ], [ 243, 43 ], [ 243, 47 ], [ 243, 51 ], [ 243, 61 ], [ 243, 62 ], [ 243, 63 ], [ 243, 67 ], [ 270, 6 ], [ 270, 7 ], [ 270, 17 ],  [ 270, 19 ], [ 270, 23 ], [ 270, 24 ], [ 270, 25 ], [ 288, 231 ], [ 288, 239 ], [ 288, 699 ], [ 288, 877 ], [ 288, 897 ], [ 301, 1 ], [ 324, 13 ], [ 324, 31 ], [ 324, 39 ], [ 324, 55 ], [ 324, 58 ],  [ 324, 60 ], [ 324, 68 ], [ 324, 86 ], [ 324, 93 ], [ 324, 95 ], [ 324, 99 ], [ 324, 104 ], [ 324, 106 ], [ 324, 107 ], [ 324, 109 ], [ 324, 110 ], [ 324, 113 ], [ 324, 115 ], [ 324, 117 ], [ 324, 122 ], [ 324, 130 ], [ 324, 131 ], [ 324, 137 ],  [ 324, 139 ], [ 324, 141 ], [ 324, 145 ], [ 324, 150 ], [ 324, 152 ], [ 324, 153 ], [ 324, 155 ], [ 324, 156 ], [ 324, 159 ], [ 324, 160 ], [ 324, 161 ], [ 324, 162 ], [ 324, 163 ], [ 324, 165 ],  [ 324, 166 ], [ 324, 167 ], [ 324, 170 ], [ 324, 171 ], [ 324, 172 ], [ 324, 173 ], [ 324, 176 ], [ 330, 2 ], [ 330, 4 ], [ 336, 208 ], [ 360, 118 ], [ 360, 119 ], [ 360, 120 ], [ 360, 121 ], [ 360, 122 ], [ 360, 126 ], [ 360, 145 ], [ 378, 8 ],  [ 405, 7 ], [ 405, 15 ], [ 432, 173 ], [ 432, 273 ], [ 432, 275 ], [ 432, 276 ], [ 432, 279 ], [ 432, 390 ], [ 432, 464 ], [ 432, 538 ], [ 432, 543 ], [ 432, 574 ], [ 432, 575 ], [ 432, 579 ],  [ 432, 580 ], [ 432, 581 ], [ 432, 630 ], [ 432, 637 ], [ 432, 648 ], [ 432, 658 ], [ 432, 690 ], [ 432, 701 ], [ 432, 704 ], [ 432, 709 ], [ 432, 741 ], [ 432, 745 ], [ 432, 754 ], [ 432, 755 ], [ 432, 760 ], [ 480, 943 ], [ 486, 5 ], [ 486, 6 ],  [ 486, 7 ], [ 486, 18 ], [ 486, 19 ], [ 486, 24 ], [ 486, 102 ], [ 486, 104 ], [ 486, 110 ], [ 486, 115 ], [ 486, 116 ], [ 486, 117 ], [ 486, 143 ], [ 486, 145 ], [ 486, 147 ], [ 486, 153 ],  [ 486, 165 ], [ 486, 166 ], [ 486, 183 ], [ 486, 210 ], [ 486, 221 ], [ 486, 223 ], [ 486, 225 ], [ 486, 228 ], [ 486, 230 ], [ 486, 231 ], [ 486, 233 ], [ 486, 243 ], [ 486, 248 ], [ 486, 251 ], [ 486, 252 ], [ 486, 256 ], [ 486, 257 ], [ 486, 258 ],  [ 486, 261 ], [ 495, 3 ], [ 504, 157 ], [ 540, 31 ], [ 540, 33 ], [ 540, 34 ], [ 540, 40 ], [ 540, 41 ], [ 540, 42 ], [ 540, 43 ], [ 540, 49 ], [ 540, 88 ], [ 540, 89 ], [ 540, 90 ],  [ 540, 99 ], [ 648, 19 ], [ 648, 37 ], [ 648, 128 ], [ 648, 129 ], [ 648, 160 ], [ 648, 219 ], [ 648, 266 ], [ 648, 292 ], [ 648, 320 ], [ 648, 328 ], [ 648, 408 ], [ 648, 410 ], [ 648, 412 ], [ 648, 464 ], [ 648, 468 ], [ 648, 479 ], [ 648, 513 ],[648,533], [ 648, 536 ],  [ 648, 541 ], [ 648, 542 ], [ 648, 543 ], [ 648, 553 ], [ 648, 557 ], [ 648, 558 ], [ 648, 575 ], [ 648, 592 ], [ 648, 596 ], [ 648, 599 ], [ 648, 608 ], [ 648, 631 ], [ 648, 646 ],  [ 648, 647 ], [ 648, 648 ], [ 648, 649 ], [ 648, 658 ], [ 648, 680 ], [ 648, 683 ], [ 648, 685 ], [ 648, 688 ], [ 648, 703 ], [ 648, 704 ], [ 648, 705 ], [ 648, 706 ], [ 648, 713 ], [ 648, 714 ], [ 648, 718 ], [ 648, 719 ], [ 648, 720 ], [ 648, 721 ], [ 648, 722 ],  [ 648, 723 ], [ 648, 731 ], [ 648, 733 ], [ 648, 735 ], [ 648, 736 ], [ 648, 739 ], [ 648, 742 ], [ 648, 743 ], [ 648, 746 ], [ 648, 748 ], [ 648, 753 ], [ 660, 13 ], [ 720, 412 ],  [ 720, 419 ], [ 720, 763 ], [ 720, 767 ], [ 720, 769 ], [ 729, 149 ], [ 729, 150 ], [ 729, 167 ], [ 729, 168 ], [ 729, 276 ], [ 729, 290 ], [ 729, 302 ], [ 729, 303 ], [ 729, 325 ], [ 729, 339 ], [ 729, 341 ], [ 729, 344 ], [ 729, 354 ], [ 729, 358 ], [ 729, 453 ],  [ 729, 455 ], [ 729, 458 ], [ 729, 479 ], [ 729, 498 ], [ 729, 499 ], [ 729, 504 ], [ 810, 10 ], [ 810, 21 ], [ 810, 34 ], [ 810, 101 ], [ 810, 103 ], [ 864, 739 ], [ 864, 2417 ],  [ 864, 4251 ], [ 864, 4279 ], [ 972, 299 ], [ 972, 301 ], [ 972, 350 ], [ 972, 394 ], [ 972, 405 ], [ 972, 436 ], [ 972, 437 ], [ 972, 455 ], [ 972, 525 ], [ 972, 616 ], [ 972, 618 ], [ 972, 667 ], [ 972, 711 ], [ 972, 757 ], [ 972, 759 ], [ 972, 760 ],  [ 972, 761 ], [ 972, 766 ], [ 972, 768 ], [ 972, 772 ], [ 972, 773 ], [ 972, 775 ], [ 972, 779 ], [ 972, 782 ], [ 972, 784 ], [ 972, 791 ], [ 972, 797 ], [ 972, 807 ],  [ 972, 810 ], [ 972, 817 ], [ 972, 838 ], [ 972, 840 ], [ 972, 845 ], [ 972, 858 ], [ 972, 877 ], [ 972, 878 ], [ 972, 879 ], [ 972, 880 ], [ 972, 884 ], [ 972, 885 ], [ 972, 886 ], [ 972, 889 ], [ 972, 895 ], [ 972, 896 ], [ 990, 14 ], [ 1008, 882 ],  [ 1080, 260 ], [ 1080, 261 ], [ 1080, 273 ], [ 1080, 279 ], [ 1080, 280 ], [ 1080, 487 ], [ 1080, 489 ], [ 1080, 490 ], [ 1080, 492 ], [ 1080, 493 ], [ 1080, 501 ], [ 1215, 69 ], [ 1296, 274 ],  [ 1296, 1067 ], [ 1296, 1827 ], [ 1296, 1947 ], [ 1296, 1948 ], [ 1296, 1949 ], [ 1296, 2201 ], [ 1296, 2229 ], [ 1296, 2452 ], [ 1296, 2912 ], [ 1296, 2915 ], [ 1296, 2926 ], [ 1296, 2971 ], [ 1296, 3026 ], [ 1296, 3086 ], [ 1296, 3091 ], [ 1296, 3137 ],  [ 1296, 3138 ], [ 1296, 3139 ], [ 1296, 3303 ], [ 1296, 3328 ], [ 1296, 3338 ], [ 1296, 3370 ], [ 1296, 3490 ], [ 1296, 3493 ], [ 1296, 3525 ], [ 1296, 3526 ], [ 1296, 3545 ], [ 1296, 3569 ], [ 1296, 3570 ],  [ 1320, 134 ], [ 1440, 4617 ], [ 1458, 479 ], [ 1458, 806 ], [ 1458, 837 ], [ 1458, 838 ], [ 1458, 1064 ], [ 1458, 1107 ], [ 1458, 1108 ], [ 1458, 1110 ], [ 1458, 1111 ], [ 1458, 1113 ], [ 1458, 1160 ], [ 1458, 1242 ], [ 1458, 1243 ], [ 1458, 1278 ],  [ 1458, 1305 ], [ 1458, 1572 ], [ 1458, 1574 ], [ 1458, 1576 ], [ 1458, 1584 ], [ 1458, 1593 ], [ 1458, 1642 ], [ 1458, 1643 ], [ 1458, 1647 ], [ 1458, 1648 ], [ 1458, 1649 ], [ 1458, 1754 ],  [ 1458, 1755 ], [ 1458, 1759 ], [ 1458, 1761 ], [ 1458, 1762 ], [ 1458, 1763 ], [ 1458, 1765 ], [ 1458, 1793 ], [ 1458, 1794 ], [ 1458, 1798 ], [ 1620, 77 ], [ 1620, 88 ], [ 1620, 111 ], [ 1620, 263 ], [ 1620, 264 ], [ 1620, 418 ], [ 1620, 421 ], [ 1620, 424 ],  [ 1944, 1252 ], [ 1944, 1254 ], [ 1944, 1256 ], [ 1944, 1743 ], [ 1944, 1847 ], [ 1944, 2087 ], [ 1944, 2352 ], [ 1944, 2421 ], [ 1944, 2544 ], [ 1944, 2692 ], [ 1944, 2871 ], [ 1944, 3455 ], [ 1944, 3483 ],  [ 1944, 3489 ], [ 1944, 3491 ], [ 1944, 3492 ], [ 1944, 3496 ], [ 1944, 3497 ], [ 1944, 3502 ], [ 1944, 3503 ], [ 1944, 3505 ], [ 1944, 3519 ], [ 1944, 3531 ], [ 1944, 3571 ], [ 1944, 3671 ], [ 1944, 3679 ], [ 1944, 3702 ], [ 1944, 3876 ], [ 1944, 3877 ],  [ 1944, 3878 ], [ 1944, 3880 ], [ 1944, 3882 ], [ 1944, 3883 ], [ 1944, 3894 ], [ 1944, 3895 ], [ 1944, 3907 ], [ 1944, 3908 ], [ 1944, 3909 ], [ 1944, 3910 ], [ 1944, 3911 ], [ 1944, 3912 ], [ 1944, 3932 ],  [ 1944, 3934 ], [ 1944, 3952 ], [ 1944, 3957 ], [ 1944, 3959 ], [ 1980, 57 ] ];;

# Load the package "GrpConst" (package manual available at https://www.gap-system.org/Packages/packages.html).
# The GrpConst package contains methods to construct up to isomorphism the groups of a given order, we use it to deal with the groups of some orders greater than 2000.

LoadPackage("GrpConst");;

# Pick out elements from some conjugacy classes of subgroups where the order of the representative group is less than 2000.

lessthan2000:=function(a) local t,j,li,grp;t:=a; li:=[];for j in [1..(Length(a))] do grp:=t[j];if Size(Representative(grp))<2000 then Add(li,grp); else ; fi;od; return li;end;;

# Input: a group of order less than 2000.
# Return 1: all proper subgroups of this group are in Lcubic2000.
# Return 0: there exists a proper subgroup not in Lcubic2000.

sub:=function(a) local Lsub,cubicgroups,j,z,variablesub;cubicgroups:=Lcubic2000;
Lsub:=List(ConjugacyClassesSubgroups(a),z->IdGroup(Representative(z)));Sort(Lsub);
for j in [1..(Length(Lsub)-1)] do variablesub:=Lsub[j];
if (variablesub in cubicgroups)=false then return 0;elif j=(Length(Lsub)-1) then return 1; else ; fi;od;end;;

# Input: a group of order at least 2000.
# Return 1: all proper subgroups of orders <2000 are in Lcubic2000.
# Return 0: there exists a proper subgroup of order <2000 that is not in Lcubic2000.

sublarge:=function(a) local Lsub,l,cubicgroups,j,z,variablesub,v;cubicgroups:=Lcubic2000;
v:=ConjugacyClassesSubgroups(a);
l:=lessthan2000(v);
Lsub:=List(l{[1..(Length(l))]},z->IdGroup(Representative(z)));Sort(Lsub);
for j in [1..(Length(Lsub))] do variablesub:=Lsub[j];
if (variablesub in cubicgroups)=false then return 0;elif j=(Length(Lsub)-1) then return 1; else ; fi;od;end;;

# Input: a -> the integer m<2000 in Strategy 5.16, b -> Lcubic2000.
# Output: the list of solvable groups of order m satisfying condition (1) in Step 1 of Strategy 5.16, and the list of solvable groups of order m satisfying (1),(2) in Step 1 of Strategy 5.16 (with IDs and structure descriptions printed).
# An example for m=96 is provided in file Example-m96-53-groups.txt.

subtestSolvableCubic5:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
order:=a;;L:=AllGroups(Size,order,IsSolvable,true);;Print(Size(L));Print("For groups of order ");
Print(order);Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sub(variable)=1 then Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;
Print("The following groups pass the sub-test but are needed to be excluded:");Print("\n");
count:=0;;loop_list:=L;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if sub(variable)=1 then if (IdGroup(variable) in b)=false then count:=count+1;;Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;fi;od;if count=0 then Print("None!"); else ; fi;end;;

# Input: a -> the integer m<2000 in Strategy 5.16, b -> Lcubic2000.
# Output: the list of non-solvable groups of order m satisfying condition (1) in Step 1 of Strategy 5.16, and the list of non-solvable groups of order m satisfying (1),(2) in Step 1 of Strategy 5.16 (with IDs and structure descriptions printed).

subtestnonSolvableCubic5:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
order:=a;;L:=AllGroups(Size,order,IsSolvable,false);;Print(Size(L));Print("For groups of order ");
Print(order);Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sub(variable)=1 then Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;
Print("The following groups pass the sub-test but are needed to be excluded:");Print("\n");
count:=0;;loop_list:=L;;loop_index:=1;;for i in [1..Length(loop_list)] do variable:=loop_list[i];
if sub(variable)=1 then if (IdGroup(variable) in b)=false then count:=count+1;;Print(IdGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;fi;od;if count=0 then Print("None!"); else ; fi;end;;

# Input: a -> a list of permutation groups of order m>2000, b -> Lcubic2000.
# Output: the list of groups in the input list "a" satisfying condition (1) in Step 1 of Strategy 5.16, and the list of groups in "a" satisfying (1),(2) in Step 1 of Strategy 5.16 (with generators of groups and structure descriptions printed).

subtestlist:=function(a,b) local order,L,loop_list,loop_index,i,variable,count;
L:=a;;Print(Size(L));
Print(",the following groups pass the sub-test:");Print("\n");loop_list:=L;;loop_index:=1;;
for i in [1..Length(loop_list)] do variable:=loop_list[i];if sublarge(variable)=1 then Print(GeneratorsOfGroup(variable));
Print(StructureDescription(variable));Print("\n");Print("\n"); else ;fi;od;end;;

==> anc/Theorem5.1.txt <==
-- This file contains the computation details in the proof of Theorem 5.1. 

-- Specifically, we consider non-solvable (5,3)-groups G with m:=|G| dividing 2^5*3^4*5*7. Thus, we only need to check the cases where m is one of the following values: 60, 84, 120, 140, 168, 180, 240, 252, 280, 336, 360, 420, 480, 504, 540, 560, 672, 720, 756, 840, 1008, 1080, 1120, 1260, 1440, 1512, 1620, 1680, 2016, 2160, 2520, 3024, 3240, 3360, 3780, 4320, 4536, 5040, 6048, 6480, 7560, 9072, 10080, 11340, 12960, 15120, 18144, 22680, 30240, 45360 and 90720.

-- In this file, by abusing of notation, we use B_m to denote the set of non-solvable groups of order m which satisfy (1) and (2) of Step 1 in Strategy 5.16.

-- For m<2000, the list of non-solvable groups in B_m (listed below) is determined by the function "subtestnonSolvableCubic5" by inputting a=m and b=Lcubic2000 (see file GAPsubtest-53groups.txt). Then, we run the function "AFTinfred" in Mathematica to compute the set R_G for G in B_m (and determine smoothness of cubic forms F in Step 3 if R_G is non-empty).

-- For m=2160, 2520, 3024, 3240, 3360, 3780, 4536, 5040, 7560 and 15120, we use the package "GrpConst" to construct a list of all non-solvable groups of order m. Then the list of non-solvable groups in B_m is determined by the function "subtestlist" using this list as input.

-- For other values of m, we use arguments similar to those for m=2016 as explained in the proof of Theorem 5.1.

m=60,84, B_m is empty.

m=120, B_m:

[ 120, 5 ]SL(2,5)                             (R_G is empty)

m=140,168,180,240,252,280,336,360,420,480,504,540,560,672, B_m is empty.

m=720, B_m:

[ 720, 766 ]C2 x A6                           (R_G is empty)

m=756,840,1008,1080,1120,1260,1440,1512,1620,1680, B_m is empty.

m=2016, given as an example in paper.

m=2160, B_m:

A6 : S3                                       (R_G is empty)

(C3 . A6) : C2                                (R_G is empty)

C2 x (C3 . A6)                                (R_G is empty)

m=2520,3024,3240,3360,3780, B_m is empty.

m=4320, similar to case m=2016 explained in proof of Theorem 5.1.

m=4536,5040, B_m is empty.

m=6048,6480, similar to case m=2016 explained in proof of Theorem 5.1.

m=7560, B_m is empty.

m=9072,10080,11340,12960, similar to case m=2016 explained in proof of Theorem 5.1.

m=15120, B_m is empty.

m=18144,22680,30240,45360,90720, similar to case m=2016 explained in proof of Theorem 5.1.

==> anc/Theorem5.12.txt <==
-- This file contains representatives of all 3-equivalence classes of (5,3)-representations of the 19 abelian groups in Theorem 5.12, along with the monomials invariant by their generators.

-- In this file, (-1)^(a/b) means (xi_{2b})^a, where xi_k is the root of unity as defined in Section 2 of the paper.



(1)C11 ([11,1]): (1 (5,3)-representation)
1

diag{-(-1)^(7/11),(-1)^(10/11),(-1)^(8/11),(-1)^(6/11),(-1)^(2/11),1,1}   

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3^2 x4,x2 x4^2,x2^2 x5,x1 x5^2,x1^2 x3}




(2)C9 xC3 ([27,2]): (15 (5,3)-representations)
1

diag{1,1,1,1,(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9)}

diag{(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3)}

{x2 x3^2,x2^3,x3^3,x1^3,x0^3,x1^2 x2,x4^2 x5,x1^2 x3,x1 x2 x3,x4 x6^2,x1 x2^2,x2^2 x3,x5^2 x6,x1 x3^2}

2

diag{(-1)^(2/9),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3)}

{x2 x3^2,x2^3,x3^3,x4 x5^2,x5^3,x4^2 x5,x0^2 x1,x1^2 x6,x4^3,x0 x6^2,x2^2 x3}

3

diag{(-1)^(2/9),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3)}

{x2 x3 x4,x2^3,x3^3,x4 x5^2,x5^3,x4^2 x5,x0^2 x1,x1^2 x6,x4^3,x2 x3 x5,x0 x6^2}

4

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3)}

{x3^3,x1^3,x4 x5^2,x5^3,x4^2 x5,x2^2 x6,x4^3,x0 x6^2,x0^2 x2}

5

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x3 x4^2,x3^3,x1^3,x5^3,x2^2 x6,x4^3,x3^2 x4,x0 x6^2,x0^2 x2}

6

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x3^3,x1^3,x5^3,x3 x4 x5,x2^2 x6,x4^3,x0 x6^2,x0^2 x2}

7

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),(-1)^(2/3),-(-1)^(1/3)}

{x3^3,x1^3,x4 x5^2,x5^3,x4^2 x5,x2^2 x6,x4^3,x0 x6^2,x0^2 x2}

8

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x0^2 x3,x2^3,x1^3,x5^3,x1^2 x2,x3^2 x6,x4^3,x0 x6^2,x1 x2^2}

9

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x0^2 x3,x2^3,x1^3,x5^3,x3^2 x6,x4^3,x0 x6^2}

10

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),1,-(-1)^(1/3),-(-1)^(1/3)}

{x0^2 x3,x2^3,x1^3,x5^3,x3^2 x6,x4^3,x0 x6^2}

11

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),1,1,-(-1)^(1/3)}

{x0^2 x3,x2^3,x1^3,x4 x5^2,x5^3,x4^2 x5,x3^2 x6,x4^3,x0 x6^2}

12

diag{(-1)^(2/9),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),1,(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3)}

{x3^3,x2^3,x1^3,x5^3,x1 x2 x3,x0 x6^2,x0^2 x4,x4^2 x6}

13

diag{(-1)^(2/9),(-1)^(2/9),-(-1)^(5/9),-(-1)^(5/9),(-1)^(2/3),(-1)^(8/9),(-1)^(8/9)}

diag{(-1)^(2/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3)}

{x2^2 x5,x0 x5^2,x1^2 x3,x3^2 x6,x4^3,x1 x6^2,x0^2 x2}

14

diag{-(-1)^(1/9),(-1)^(2/9),(-1)^(4/9),-(-1)^(5/9),(-1)^(2/3),-(-1)^(7/9),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x0 x2^2,x2 x5^2,x1^2 x3,x0^2 x5,x3^2 x6,x4^3,x1 x6^2}

15

diag{1,(-1)^(2/9),-(-1)^(1/3),-(-1)^(5/9),(-1)^(2/3),(-1)^(2/3),(-1)^(8/9)}

diag{-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3)}

{x2^3,x0^3,x5^3,x1^2 x3,x3^2 x6,x1 x6^2,x4^3,x0 x2 x5}





(3)C9 xC4 ([36,2]): (4 (5,3)-representations)
1

diag{1,1,-1,1,1,1,I}

diag{1,1,1,-(-1)^(7/9),-(-1)^(1/9),(-1)^(4/9),1}

{x0 x1^2,x3^2 x5,x0^2 x1,x1^3,x4 x5^2,x2 x6^2,x1 x2^2,x0 x2^2,x3 x4^2,x0^3}

2

diag{-1,1,1,1,1,-I,I}  (In this file, I means \xi_4, where \xi_k is defined in Section 2 of the paper.)

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3),(-1)^(2/3)}

{x0^2 x1,x1 x5 x6,x0 x6^2,x1^3,x2^2 x3,x0 x5^2,x3^2 x4,x2 x4^2}

3

diag{-1,1,1,1,1,1,I}

diag{(-1)^(2/3),-(-1)^(1/3),(-1)^(2/3),(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3)}

{x3 x5^2,x0 x6^2,x1^3,x4^2 x5,x3^2 x4,x2^3,x0^2 x2}

4

diag{-1,1,1,1,1,1,I}

diag{(-1)^(2/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(7/9),-(-1)^(1/9),(-1)^(4/9),(-1)^(2/3)}

{x3^2 x5,x0 x6^2,x1^3,x4 x5^2,x3 x4^2,x2^3,x0^2 x2}





(4)C9 xC2^2 ([36,5]): (3 (5,3)-representations)
1

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/9),1,1,1,1}

diag{1,1,1,-1,1,1,1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^2 x7,x5^2 x6,x4^2 x7,x4^2 x6,x2^2 x3,x1 x3^2,x1^2 x2}

2

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/9),1,1,1,1}

diag{1,1,1,-1,-1,1,1}

diag{1,1,1,-1,1,-1,1}

{x7^3,x6^2 x7,x5^2 x7,x4 x5 x6,x4^2 x7,x2^2 x3,x1 x3^2,x1^2 x2}

3

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/9),1,1}

diag{1,1,-1,1,1,1,1}

diag{1,1,1,1,1,-1,1}

{x7^3,x6^2 x7,x4^3,x3^2 x4,x2^2 x5,x1 x5^2,x1^2 x2}





(5)C43 ([43,1]): (1 (5,3)-representation)
1

diag{-(-1)^(39/43),-(-1)^(27/43),(-1)^(42/43),(-1)^(32/43),(-1)^(22/43),(-1)^(8/43),(-1)^(2/43)}

{x4^2 x5,x3 x5^2,x3^2 x7,x2 x6^2,x2^2 x4,x1 x7^2,x1^2 x6}




(6)C9 xC5 ([45,1]): (1 (5,3)-representation)
1

diag{-(-1)^(3/5),-(-1)^(1/5),(-1)^(4/5),(-1)^(2/5),1,1,1}

diag{1,1,1,1,-(-1)^(5/9),(-1)^(8/9),(-1)^(2/9)}

{x6^2 x7,x5 x7^2,x5^2 x6,x3^2 x4,x2 x4^2,x1 x2^2,x1^2 x3}




(7)C5 xC3^2 ([45,2]): (4 (5,3)-representations)
1

diag{1,1,-1,1,1,1,I}

diag{1,1,1,-(-1)^(7/9),-(-1)^(1/9),(-1)^(4/9),1}

{x0 x1^2,x3^2 x5,x0^2 x1,x1^3,x4 x5^2,x2 x6^2,x1 x2^2,x0 x2^2,x3 x4^2,x0^3}

2

diag{-1,1,1,1,1,-I,I}

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3),(-1)^(2/3)}

{x0^2 x1,x1 x5 x6,x0 x6^2,x1^3,x2^2 x3,x0 x5^2,x3^2 x4,x2 x4^2}

3

diag{-1,1,1,1,1,1,I}

diag{(-1)^(2/3),-(-1)^(1/3),(-1)^(2/3),(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3)}

{x3 x5^2,x0 x6^2,x1^3,x4^2 x5,x3^2 x4,x2^3,x0^2 x2}

4

diag{-1,1,1,1,1,1,I}

diag{(-1)^(2/3),-(-1)^(1/3),(-1)^(2/3),-(-1)^(7/9),-(-1)^(1/9),(-1)^(4/9),(-1)^(2/3)}

{x3^2 x5,x0 x6^2,x1^3,x4 x5^2,x3 x4^2,x2^3,x0^2 x2}





(8)C5 xC4 xC3 ([60,4]): (1 (5,3)-representation)
1

diag{-(-1)^(3/5),-(-1)^(1/5),(-1)^(4/5),(-1)^(2/5),1,1,1}

diag{1,1,1,1,-1,I,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3)}

{x7^3,x5 x6^2,x5^2 x7,x3^2 x4,x2 x4^2,x1 x2^2,x1^2 x3}




(9)C9 xC7 ([63,2]): (1 (5,3)-representation)
1

diag{-(-1)^(5/7),-(-1)^(3/7),-(-1)^(1/7),(-1)^(6/7),(-1)^(4/7),(-1)^(2/7),1}

diag{(-1)^(2/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(8/9),-(-1)^(5/9),(-1)^(2/9),1}

{x7^3,x4 x5^2,x4^2 x6,x2 x6^2,x2^2 x3,x1 x3^2,x1^2 x5}




(10)C64 ([64,1]): (1 (5,3)-representation)
1

diag{-(-1)^(15/16),-(-1)^(3/4),-1,I,(-1)^(1/8),(-1)^(1/32),1}

{x7^3,x3 x4^2,x3^2 x7,x2 x5^2,x2^2 x4,x1 x6^2,x1^2 x5}




(11)C3^2 xC2^3 ([72,50]): (1 (5,3)-representation)
1

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,-(-1)^(1/3),(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4 x5 x6,x4^3,x3^3,x2^2 x6,x1^2 x7}




(12)C4 xC3^2 xC2 ([72,36]): (14 (5,3)-representations)
1

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^2 x7,x5^2 x6,x4^3,x3^3,x1 x2^2,x1^2 x7,x1^2 x6}

2

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,1,-1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^2 x5,x3^3,x1 x2^2,x1^2 x7,x1^2 x6}

3

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,-1,1,1,1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^2 x6,x4^2 x5,x3^3,x1 x2^2,x1^2 x7}

4

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4 x6 x7,x4^3,x3^3,x1 x2^2,x1^2 x7}

5

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,-1,1,1,1,1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^2 x4,x1 x2^2,x1^2 x7}

6

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,-1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x3^2 x4,x1 x2^2,x1^2 x7}

7

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,-(-1)^(1/3),(-1)^(2/3),1}

diag{1,1,-1,1,1,1,1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3^2 x4,x1 x2^2,x1^2 x7}

8

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x3^3,x1 x2^2,x1^2 x7}

9

diag{-1,I,1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x3^3,x1 x2^2,x1^2 x7}

10

diag{-1,I,1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,1,(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x3 x4 x6,x3^3,x1 x2^2,x1^2 x7}

11

diag{-1,-1,I,1,1,1,1}

diag{(-1)^(2/3),1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x2 x3^2,x2^2 x7,x1^2 x4}

12

diag{-1,-1,I,1,1,1,1}

diag{(-1)^(2/3),1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{-1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x2 x3^2,x2^2 x7,x1^2 x4}

13

diag{-I,-1,I,1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x4^3,x2 x3^2,x2^2 x7,x1 x3 x7,x1^2 x2}

14

diag{-1,-1,I,I,1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

diag{(-1)^(2/3),1,(-1)^(2/3),1,1,(-1)^(2/3),1}

diag{1,1,-1,1,1,1,1}

{x7^3,x6^3,x5^3,x2 x4^2,x2^2 x7,x1 x3^2,x1^2 x6}





(13)C3^4 ([81,15]): (35 (5,3)-representations)
1

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4^3,x3^3,x2^3,x1^3}

2

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4 x5^2,x4^2 x5,x4^3,x3^3,x2^3,x1^3}

3

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,-(-1)^(1/3),(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4 x5 x7,x4 x5 x6,x4^3,x3^3,x2^3,x1^3}

4

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4 x6^2,x4 x5 x6,x4 x5^2,x4^2 x6,x4^2 x5,x4^3,x3^3,x2^3,x1^3}

5

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4 x6 x7,x4 x5 x7,x4^3,x3^3,x2^3,x1^3}

6

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^3,x2^3,x1^3}

7

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,-(-1)^(1/3),1,(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^3,x2^3,x1^3}

8

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,-(-1)^(1/3),1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3^3,x2^3,x1^3}

9

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,-(-1)^(1/3),1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3 x4 x6,x3^3,x2^3,x1^3}

10

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3 x4^2,x3^2 x4,x3^3,x2^3,x1^3}

11

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3 x4 x5,x3^3,x2^3,x1^3}

12

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3 x4^2,x3^2 x4,x3^3,x2^3,x1^3}

13

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3 x5 x6,x3^3,x2^3,x1^3}

14

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),1,1,1,1,1}

diag{1,1,-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),1,1}

diag{1,1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4 x5 x6,x4^3,x3 x5 x6,x3 x4^2,x3^2 x4,x3^3,x2^3,x1^3}

15

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

16

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),1,(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

17

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

18

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,-(-1)^(1/3),1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

19

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4 x5 x6,x4^3,x3^3,x2^3,x1^3}

20

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,-(-1)^(1/3),(-1)^(2/3),1,1,1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),1,-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4 x5 x6,x4^3,x3^3,x2^3,x1^3}

21

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1^3}

22

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),(-1)^(2/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

23

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1^3}

24

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,-(-1)^(1/3),(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

25

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1^3}

26

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

27

diag{(-1)^(2/3),1,1,1,1,1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1,1}

diag{1,-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1^3}

28

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}

29

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

30

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}

31

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{-(-1)^(1/3),(-1)^(2/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

32

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}

33

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{-(-1)^(1/3),(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1^3}

34

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}

35

diag{-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),1,1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,(-1)^(2/3),1,1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,(-1)^(2/3),1,1}

diag{-(-1)^(1/3),-(-1)^(1/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}





(14)C32 xC3 ([96,2]): (1 (5,3)-representation)
1

diag{-(-1)^(7/8),-I,-1,(-1)^(1/4),(-1)^(1/16),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x3^2 x7,x2 x4^2,x2^2 x3,x1 x5^2,x1^2 x4}





(15)C16 xC3 xC2 ([96,59]): (1 (5,3)-representation)
1

diag{-(-1)^(3/4),-1,I,(-1)^(1/8),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,1,1,-1,1,1}

{x7^3,x6^3,x5^2 x6,x2 x3^2,x2^2 x7,x1 x4^2,x1^2 x3}





(16)C8 xC4 xC3 ([96,46]): (1 (5,3)-representation)
1

diag{-I,-1,(-1)^(1/4),1,1,1,1}

diag{1,1,1,-1,I,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x4 x5^2,x4^2 x6,x2^2 x7,x1 x3^2,x1^2 x2}





(17)C4 xC3^3 ([108,35]): (12 (5,3)-representations)
1

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7,x1^2 x6}

2

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

3

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

4

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,1,(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

5

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,1,1,(-1)^(2/3),1,-(-1)^(1/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

6

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,-(-1)^(1/3),(-1)^(2/3),1,1}

diag{1,1,1,(-1)^(2/3),1,-(-1)^(1/3),1}

{x7^3,x6^3,x5^3,x4 x5 x6,x4^3,x3^3,x1 x2^2,x1^2 x7}

7

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

8

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,-(-1)^(1/3),(-1)^(2/3),1}

diag{1,1,(-1)^(2/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

9

diag{-1,I,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,1,(-1)^(2/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

10

diag{-1,I,1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,-(-1)^(1/3),(-1)^(2/3),1}

diag{1,1,1,-(-1)^(1/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x1 x2^2,x1^2 x7}

11

diag{-1,-1,I,1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

diag{(-1)^(2/3),1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x2 x3^2,x2^2 x7,x1^2 x6}

12

diag{-I,-1,I,1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x2 x3^2,x2^2 x7,x1 x3 x7,x1^2 x2}




(18)C3^3 xC2^2 ([108,45]): (16 (5,3)-representations)
1

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^3,x3^3,x2^2 x7,x2^2 x6,x1^2 x7,x1^2 x6}

2

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),1,1,(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^3,x3^3,x2^2 x5,x1^2 x7,x1^2 x6}

3

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),1,1,(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^3,x2^2 x6,x2^2 x5,x1^2 x7}

4

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),1,1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3^3,x2^2 x6,x1^2 x7}

5

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4 x5^2,x4^2 x5,x4^3,x3^3,x2^2 x6,x1^2 x7}

6

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^2 x6,x1^2 x7}

7

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^2 x6,x1^2 x7}

8

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,-(-1)^(1/3),1,(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3 x4 x5,x3^3,x2^2 x6,x1^2 x7}

9

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,1,-(-1)^(1/3),(-1)^(2/3),1,1,1}

diag{1,1,-(-1)^(1/3),1,(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^3,x2^2 x6,x1^2 x7}

10

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6^2,x5^2 x6,x5^3,x4^3,x3^3,x2^2 x3,x1^2 x7}

11

diag{-1,1,1,1,1,1,1}

diag{1,-1,1,1,1,1,1}

diag{1,(-1)^(2/3),(-1)^(2/3),1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^3,x3^3,x2^2 x3,x1^2 x7}

12

diag{-1,1,1,1,1,1,1}

diag{1,-1,-1,1,1,1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^2 x5,x2^2 x4,x1^2 x7}

13

diag{-1,1,1,1,1,1,1}

diag{1,-1,-1,1,1,1,1}

diag{(-1)^(2/3),1,1,(-1)^(2/3),1,1,1}

diag{1,(-1)^(2/3),1,1,(-1)^(2/3),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^2 x7,x2^2 x5,x1^2 x4}

14

diag{-1,-1,1,1,1,1,1}

diag{-1,1,-1,1,1,1,1}

diag{1,1,1,(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^2 x7,x2^2 x7,x1 x2 x3,x1^2 x7}

15

diag{-1,-1,1,1,1,1,1}

diag{-1,1,-1,1,1,1,1}

diag{1,1,(-1)^(2/3),(-1)^(2/3),1,1,1}

diag{1,1,1,1,(-1)^(2/3),1,1}

diag{1,(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^2 x4,x2^2 x6,x1^2 x7}

16

diag{-1,-1,1,1,1,1,1}

diag{-1,1,-1,1,1,1,1}

diag{1,(-1)^(2/3),1,(-1)^(2/3),1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^3,x4^3,x3^2 x5,x2^2 x4,x1^2 x7}




(19)C16 xC3^2 ([144,30]): (1 (5,3)-representation)
1

diag{-(-1)^(3/4),-1,I,(-1)^(1/8),1,1,1}

diag{1,1,1,1,1,(-1)^(2/3),1}

diag{1,1,1,1,1,1,(-1)^(2/3)}

{x7^3,x6^3,x5^3,x2 x3^2,x2^2 x5,x1 x4^2,x1^2 x3}



C4 xC3 xC2 xC2 ([48,44]): (4 (5,3)-representations)
1

diag{-1,I,1,1,1,1,1}

diag{1,1,-1,1,1,1,1}

diag{1,1,1,-1,1,1,1}

diag{1,1,(-1)^(2/3),1,(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^2 x7,x4^2 x6,x3^2 x5,x1 x2^2,x1^2 x7,x1^2 x6}

2

diag{-1,I,1,1,1,1,1}

diag{1,1,-1,1,1,1,1}

diag{1,1,1,-1,1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,(-1)^(2/3),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5^3,x4^2 x7,x4^2 x6,x3^2 x7,x3^2 x6,x1 x2^2,x1^2 x5}

3

diag{-1,I,1,1,1,1,1}

diag{1,1,-1,1,1,1,1}

diag{1,1,1,-1,1,1,1}

diag{1,1,(-1)^(2/3),-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),1}

{x7^3,x6^3,x5 x6 x7,x5^3,x4^2 x5,x3^2 x6,x1 x2^2,x1^2 x7}

4

diag{-1,I,1,1,1,1,1}

diag{1,1,-1,-1,1,1,1}

diag{1,1,-1,1,-1,1,1}

diag{(-1)^(2/3),(-1)^(2/3),1,1,1,(-1)^(2/3),1}

{x7^3,x6^3,x5^2 x7,x4^2 x7,x3 x4 x5,x3^2 x7,x1 x2^2,x1^2 x6}




==> anc/Theorem5.13.txt <==
-- This file contains representatives of all 3-equivalence classes of (5,3)-representations of cyclic groups of primary orders in the proof of Theorem 5.13, along with the monomials invariant by their generators.

-- In this file, (-1)^(a/b) means (\xi_{2b})^a, where xi_k is the root of unity as defined in Section 2 of the paper.



C2: (3 (5,3)-representations)
1

diag{-1,1,1,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x2 x7^2,x2 x6 x7,x2 x6^2,x2 x5 x7,x2 x5 x6,x2 x5^2,x2 x4 x7,x2 x4 x6,x2 x4 x5,x2 x4^2,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2 x3 x4,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x2^2 x3,x2^3,x1^2 x7,x1^2 x6,x1^2 x5,x1^2 x4,x1^2 x3,x1^2 x2}

2

diag{-1,-1,1,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x2^2 x3,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1 x2 x4,x1 x2 x3,x1^2 x7,x1^2 x6,x1^2 x5,x1^2 x4,x1^2 x3}

3

diag{-1,-1,-1,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2 x3 x4,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x3 x4,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1 x2 x4,x1^2 x7,x1^2 x6,x1^2 x5,x1^2 x4}




C3: (7 (5,3)-representations)
1

diag{(-1)^(2/3),1,1,1,1,1,1}  

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x2 x7^2,x2 x6 x7,x2 x6^2,x2 x5 x7,x2 x5 x6,x2 x5^2,x2 x4 x7,x2 x4 x6,x2 x4 x5,x2 x4^2,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2 x3 x4,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x2^2 x3,x2^3,x1^3}

2

diag{(-1)^(2/3),(-1)^(2/3),1,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x2^3,x1 x2^2,x1^2 x2,x1^3}

3

diag{-(-1)^(1/3),(-1)^(2/3),1,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x2^3,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1 x2 x4,x1 x2 x3,x1^3}

4

diag{(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1 x3^2,x1 x2 x3,x1 x2^2,x1^2 x3,x1^2 x2,x1^3}

5

diag{-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3^3,x2 x3^2,x2^2 x3,x2^3,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x3 x4,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1 x2 x4,x1^3}

6

diag{-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4^3,x3 x4^2,x3^2 x4,x3^3,x2 x4^2,x2 x3 x4,x2 x3^2,x2^2 x4,x2^2 x3,x2^3,x1 x4 x7,x1 x4 x6,x1 x4 x5,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1^3}

7

diag{-(-1)^(1/3),-(-1)^(1/3),(-1)^(2/3),(-1)^(2/3),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4^3,x3 x4^2,x3^2 x4,x3^3,x2 x4 x7,x2 x4 x6,x2 x4 x5,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2^3,x1 x4 x7,x1 x4 x6,x1 x4 x5,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x2^2,x1^2 x2,x1^3}




C4: (7 (5,3)-representations)
1

diag{-1,I,1,1,1,1,1} (In this file, I means \xi_4, where \xi_k is defined in Section 2 of the paper.)

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x3 x7^2,x3 x6 x7,x3 x6^2,x3 x5 x7,x3 x5 x6,x3 x5^2,x3 x4 x7,x3 x4 x6,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x3^2 x4,x3^3,x1 x2^2,x1^2 x7,x1^2 x6,x1^2 x5,x1^2 x4,x1^2 x3}

2

diag{-1,-1,I,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x1 x3^2,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1 x2 x4,x1^2 x7,x1^2 x6,x1^2 x5,x1^2 x4}

3

diag{-I,-1,I,1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x3 x4,x1^2 x2}

4

diag{-1,-1,I,I,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x2 x4^2,x2 x3 x4,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4^2,x1 x3 x4,x1 x3^2,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1^2 x7,x1^2 x6,x1^2 x5}

5

diag{-1,-1,-1,I,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x2 x4^2,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4^2,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1 x2 x7,x1 x2 x6,x1 x2 x5,x1^2 x7,x1^2 x6,x1^2 x5}

6

diag{-I,-1,-1,I,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3 x4^2,x3^2 x7,x3^2 x6,x3^2 x5,x2 x4^2,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4 x7,x1 x4 x6,x1 x4 x5,x1^2 x3,x1^2 x2}

7

diag{-I,-1,-1,I,I,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x5^2,x3 x4 x5,x3 x4^2,x3^2 x7,x3^2 x6,x2 x5^2,x2 x4 x5,x2 x4^2,x2 x3 x7,x2 x3 x6,x2^2 x7,x2^2 x6,x1 x5 x7,x1 x5 x6,x1 x4 x7,x1 x4 x6,x1^2 x3,x1^2 x2}




C5: (1 (5,3)-representation)
1

diag{-(-1)^(3/5),-(-1)^(1/5),(-1)^(4/5),(-1)^(2/5),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3^2 x4,x2 x4^2,x2 x3 x7,x2 x3 x6,x2 x3 x5,x1 x4 x7,x1 x4 x6,x1 x4 x5,x1 x2^2,x1^2 x3}




C7: (1 (5,3)-representation)
1

diag{-(-1)^(5/7),-(-1)^(3/7),-(-1)^(1/7),(-1)^(6/7),(-1)^(4/7),(-1)^(2/7),1}

{x7^3,x4 x5^2,x4^2 x6,x3 x5 x6,x3 x4 x7,x2 x6^2,x2 x5 x7,x2^2 x3,x1 x6 x7,x1 x3^2,x1 x2 x4,x1^2 x5}




C8: (9 (5,3)-representations)
1

diag{-I,-1,(-1)^(1/4),1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x2^2 x7,x2^2 x6,x2^2 x5,x2^2 x4,x1 x3^2,x1^2 x2}

2

diag{-I,-1,I,(-1)^(1/4),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4^2,x1 x3 x7,x1 x3 x6,x1 x3 x5,x1^2 x2}

3

diag{-I,-1,-1,(-1)^(1/4),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3^2 x7,x3^2 x6,x3^2 x5,x2 x3 x7,x2 x3 x6,x2 x3 x5,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4^2,x1^2 x3,x1^2 x2}

4

diag{-I,-1,(-1)^(3/4),I,(-1)^(1/4),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3^2 x4,x2 x4^2,x2 x3 x5,x2^2 x7,x2^2 x6,x1 x5^2,x1 x4 x7,x1 x4 x6,x1^2 x2}

5

diag{-I,-1,-1,I,(-1)^(1/4),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x4^2,x3^2 x7,x3^2 x6,x2 x4^2,x2 x3 x7,x2 x3 x6,x2^2 x7,x2^2 x6,x1 x5^2,x1 x4 x7,x1 x4 x6,x1^2 x3,x1^2 x2}

6

diag{-I,-(-1)^(1/4),-1,I,(-1)^(1/4),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x4^2,x3^2 x7,x3^2 x6,x2 x4 x5,x1 x5^2,x1 x4 x7,x1 x4 x6,x1 x2^2,x1^2 x3}

7

diag{-(-1)^(3/4),-I,-1,I,(-1)^(1/4),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x4^2,x3^2 x7,x3^2 x6,x2 x5^2,x2 x4 x7,x2 x4 x6,x2^2 x3,x1 x5 x7,x1 x5 x6,x1^2 x4}

8

diag{-I,-I,-1,-1,(-1)^(1/4),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x4^2 x7,x4^2 x6,x3 x4 x7,x3 x4 x6,x3^2 x7,x3^2 x6,x2 x5^2,x2^2 x4,x2^2 x3,x1 x5^2,x1 x2 x4,x1 x2 x3,x1^2 x4,x1^2 x3}

9

diag{-I,-(-1)^(1/4),-1,(-1)^(3/4),I,(-1)^(1/4),1}

{x7^3,x4^2 x5,x3 x5^2,x3 x4 x6,x3^2 x7,x2 x5 x6,x2 x4 x7,x1 x6^2,x1 x5 x7,x1 x2^2,x1^2 x3}




C9: (7 (5,3)-representations)
1

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/9),1,1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x4 x7^2,x4 x6 x7,x4 x6^2,x4 x5 x7,x4 x5 x6,x4 x5^2,x4^2 x7,x4^2 x6,x4^2 x5,x4^3,x2^2 x3,x1 x3^2,x1^2 x2}

2

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3),(-1)^(2/9),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3^3,x2^2 x4,x1 x4^2,x1^2 x2}

3

diag{-(-1)^(5/9),-(-1)^(1/3),(-1)^(8/9),(-1)^(2/9),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x3^2 x4,x2^3,x1 x4^2,x1^2 x3}

4

diag{-(-1)^(5/9),(-1)^(8/9),(-1)^(2/3),(-1)^(2/3),(-1)^(2/9),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x4^3,x3 x4^2,x3^2 x4,x3^3,x2^2 x5,x1 x5^2,x1^2 x2}

5

diag{-(-1)^(5/9),-(-1)^(1/3),(-1)^(8/9),(-1)^(2/3),(-1)^(2/9),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x4^3,x3^2 x5,x2 x4 x7,x2 x4 x6,x2^3,x1 x5^2,x1^2 x3}

6

diag{-(-1)^(5/9),-(-1)^(5/9),(-1)^(8/9),(-1)^(8/9),(-1)^(2/9),(-1)^(2/9),1}

{x7^3,x4^2 x6,x4^2 x5,x3 x4 x6,x3 x4 x5,x3^2 x6,x3^2 x5,x2 x6^2,x2 x5 x6,x2 x5^2,x2^2 x4,x2^2 x3,x1 x6^2,x1 x5 x6,x1 x5^2,x1 x2 x4,x1 x2 x3,x1^2 x4,x1^2 x3}

7

diag{-(-1)^(7/9),-(-1)^(5/9),-(-1)^(1/9),(-1)^(8/9),(-1)^(4/9),(-1)^(2/9),1}

{x7^3,x4^2 x6,x3 x5^2,x3 x4 x7,x2 x6^2,x2 x5 x7,x2^2 x4,x1 x6 x7,x1 x3^2,x1^2 x5}




C11: (1 (5,3)-representation)
1

diag{-(-1)^(7/11),(-1)^(10/11),(-1)^(8/11),(-1)^(6/11),(-1)^(2/11),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3^2 x4,x2 x4^2,x2^2 x5,x1 x5^2,x1^2 x3}




C16: (6 (5,3)-representations)
1

diag{-(-1)^(3/4),-1,I,(-1)^(1/8),1,1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x5 x7^2,x5 x6 x7,x5 x6^2,x5^2 x7,x5^2 x6,x5^3,x2 x3^2,x2^2 x7,x2^2 x6,x2^2 x5,x1 x4^2,x1^2 x3}

2

diag{-(-1)^(3/4),-1,-1,I,(-1)^(1/8),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x4^2,x3^2 x7,x3^2 x6,x2 x4^2,x2 x3 x7,x2 x3 x6,x2^2 x7,x2^2 x6,x1 x5^2,x1^2 x4}

3

diag{-(-1)^(3/4),-I,-1,I,(-1)^(1/8),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3 x4^2,x3^2 x7,x3^2 x6,x2 x4 x7,x2 x4 x6,x2^2 x3,x1 x5^2,x1^2 x4}

4

diag{-(-1)^(3/4),-I,-1,I,(-1)^(1/4),(-1)^(1/8),1}

{x7^3,x3 x4^2,x3^2 x7,x2 x5^2,x2 x4 x7,x2^2 x3,x1 x6^2,x1 x5 x7,x1^2 x4}

5

diag{-(-1)^(3/4),-I,-1,(-1)^(3/4),I,(-1)^(1/8),1}

{x7^3,x4^2 x5,x3 x5^2,x3^2 x7,x2 x5 x7,x2^2 x3,x1 x6^2,x1 x2 x4,x1^2 x5}

6

diag{-(-1)^(3/4),-I,-(-1)^(1/4),-1,I,(-1)^(1/8),1}

{x7^3,x4 x5^2,x4^2 x7,x2 x5 x7,x2 x3^2,x2^2 x4,x1 x6^2,x1 x3 x4,x1^2 x5}




C32: (2 (5,3)-representations)
1

diag{-(-1)^(7/8),-I,-1,(-1)^(1/4),(-1)^(1/16),1,1}

{x7^3,x6 x7^2,x6^2 x7,x6^3,x3^2 x7,x3^2 x6,x2 x4^2,x2^2 x3,x1 x5^2,x1^2 x4}

2

diag{-(-1)^(7/8),-I,-1,I,(-1)^(1/4),(-1)^(1/16),1}

{x7^3,x3 x4^2,x3^2 x7,x2 x5^2,x2 x4 x7,x2^2 x3,x1 x6^2,x1^2 x5}




C43: (1 (5,3)-representation)
1

diag{-(-1)^(39/43),-(-1)^(27/43),(-1)^(42/43),(-1)^(32/43),(-1)^(22/43),(-1)^(8/43),(-1)^(2/43)}

{x4^2 x5,x3 x5^2,x3^2 x7,x2 x6^2,x2^2 x4,x1 x7^2,x1^2 x6}




C64: (1 (5,3)-representation)
1

diag{-(-1)^(15/16),-(-1)^(3/4),-1,I,(-1)^(1/8),(-1)^(1/32),1}

{x7^3,x3 x4^2,x3^2 x7,x2 x5^2,x2^2 x4,x1 x6^2,x1^2 x5}


==> anc/Theorem5.22.txt <==
-- This file contains the computation details in the proof of Theorem 5.22.

-- We consider solvable (5,3)-groups G with m:=|G| dividing 2^5*3^4*5*7=90720.

-- In this file, by abusing of notation, we use B_m to denote the set of non-abelian solvable groups of order m which satisfy (1)-(3) of Step 1 in Strategy 5.16.

-- For most m<2000, a list of all solvable groups of order m which satisfy conditions (1)-(2) in Step 1 of Strategy 5.16 is determined by the function "subtestSolvableCubic5" by inputting a=m and b=Lcubic2000 (see the file GAPsubtest-53groups.txt). Solvable groups in B_m (listed below) are the non-abelian groups in the list which satisfy the condition (3) in Step 1 of Strategy 5.16. Then, we run the function "AFTinfred" in Mathematica to compute the set R_G for G in B_m and determine smoothness of cubic forms F in Step 3 if R_G is non-empty.

-- For larger m (which includes all m at least 2000), all cases can be handled by arguments similar to those for m = 84 as explained below.


m=2,3,4,5,6,7,8,9,10,12,14,15, B_m is empty.

m=16, B_m:

[ 16, 12 ]C2 x Q8                             (R_G is empty)

m=18,20,21,24,27,28,30, B_m is empty.

m=32,  B_m:

[ 32, 2 ](C4 x C2) : C4                       (R_G is empty)

[ 32, 4 ]C8 : C4                              (R_G is empty)

[ 32, 5 ](C8 x C2) : C2                       (R_G is empty)

[ 32, 6 ](C2 x C2 x C2) : C4.                 (R_G is empty)

[ 32, 7 ](C8 : C2) : C2                       (R_G is empty)

[ 32, 9 ](C8 x C2) : C2                       (R_G is empty)

[ 32, 12 ]C4 : C8                             (R_G is empty)

[ 32, 13 ]C8 : C4                             (R_G is empty)

[ 32, 14 ]C8 : C4                             (R_G is empty)

[ 32, 15 ]C4 . D8 = C4 . (C4 x C2)            (R_G is empty)

[ 32, 17 ]C16 : C2                            (R_G is empty)

[ 32, 18 ]D32                                 (R_G is empty)

[ 32, 19 ]QD32                                (R_G is empty)

[ 32, 20 ]Q32                                 (R_G is empty)

[ 32, 23 ]C2 x (C4 : C4)                      (R_G is empty)

[ 32, 24 ](C4 x C4) : C2                      (R_G is empty)

[ 32, 28 ](C4 x C2 x C2) : C2                 (R_G is empty)

[ 32, 30 ](C4 x C2 x C2) : C2                 (R_G is empty)

[ 32, 32 ](C2 x C2) . (C2 x C2 x C2)          (R_G is empty)

[ 32, 33 ](C4 x C4) : C2                      (R_G is empty)

[ 32, 34 ](C4 x C4) : C2                      (R_G is empty)

[ 32, 37 ]C2 x (C8 : C2)                      (R_G is empty)

[ 32, 38 ](C8 x C2) : C2                      (R_G is empty)

[ 32, 39 ]C2 x D16                            (R_G is empty)

[ 32, 43 ]C8 : (C2 x C2)                      (R_G is empty)

[ 32, 49 ](C2 x C2 x C2) : (C2 x C2)          (R_G is empty)

m=35, B_m is empty.

m=36, B_m:

[ 36, 1 ]C9 : C4                              (R_G is empty)

[ 36, 4 ]D36                                  (R_G is empty)

m=40, B_m:

[ 40, 1 ]C5 : C8                              (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 40, 3 ]C5 : C8                              (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 40, 4 ]C5 : Q8                              (R_G is empty)

[ 40, 6 ]D40                                  (R_G is empty)

[ 40, 11 ]C5 x Q8                             (R_G is empty)

m=42, B_m:

[ 42, 5 ]D42                                  (R_G is empty)

m=45, B_m is empty.

m=48, B_m:

[ 48, 3 ](C4 x C4) : C3                       (R_G is empty)

[ 48, 5 ]C24 : C2                             (R_G is empty)

[ 48, 6 ]C24 : C2                             (R_G is empty)

[ 48, 7 ]D48                                  (R_G is empty)

[ 48, 8 ]C3 : Q16                             (R_G is empty)

[ 48, 9 ]C2 x (C3 : C8)                       (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 48, 13 ]C12 : C4                            (R_G is empty)

[ 48, 15 ](C3 x D8) : C2                      (R_G is empty)

[ 48, 16 ](C3 : Q8) : C2                      (R_G is empty)

[ 48, 17 ](C3 x Q8) : C2                      (R_G is empty)

[ 48, 18 ]C3 : Q16                            (R_G is empty)

[ 48, 28 ]C2 . S4 = SL(2,3) . C2              (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 48, 33 ]((C4 x C2) : C2) : C3               (R_G is empty)

[ 48, 36 ]C2 x D24                            (R_G is empty)

[ 48, 39 ](C4 x S3) : C2                      (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 48, 41 ](C4 x S3) : C2                      (R_G is empty)

[ 48, 42 ]C2 x C2 x (C3 : C4)                 (R_G is empty)

m=54, B_m is empty.

m=56, B_m:

[ 56, 11 ](C2 x C2 x C2) : C7                 (R_G is empty)

m=60, B_m:

[ 60, 1 ]C5 x (C3 : C4)                       (R_G is empty)

[ 60, 3 ]C15 : C4                             (R_G is empty)

[ 60, 12 ]D60                                 (R_G is empty)

m=63,70, B_m is empty.

m=72, B_m:

[ 72, 3 ]Q8 : C9                              (R_G is empty)

[ 72, 13 ](C3 x C3) : C8                      (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 72, 15 ]((C2 x C2) : C9) : C2               (R_G is empty)

[ 72, 19 ](C3 x C3) : C8                      (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 72, 24 ](C3 x C3) : Q8                      (R_G is empty)

[ 72, 31 ](C3 x C3) : Q8                      (R_G is empty)

[ 72, 33 ](C12 x C3) : C2                     (R_G is empty)

[ 72, 34 ]C2 x ((C3 x C3) : C4)               (R_G is empty)

[ 72, 38 ]C3 x C3 x Q8                        (R_G is empty)

[ 72, 39 ](C3 x C3) : C8                      (R_G is empty)

[ 72, 41 ](C3 x C3) : Q8                      (R_G is empty)

[ 72, 49 ]C2 x C2 x ((C3 x C3) : C2)          (R_G is empty)

m=80, B_m:

[ 80, 31 ]C20 : C4                            (R_G is empty)

m=81, B_m is empty.

m=84=2^2*3*7, every solvable group of order 84 has a subgroup of order 2^2*7=28 (cf. [OY19, Theorem 8.1]), but no (5,3)-group of order 28.

m=90, B_m is empty.

m=96, B_m:

[ 96, 1 ]C3 : C32                             (R_G is not empty but every chi in R_G is not a (5,3)-character by Step 3 of Strategy 5.16)
  
[ 96, 18 ]C2 x (C3 : C16)                     (R_G is empty)

[ 96, 32 ]C3 : ((C4 x C4) : C2)               (R_G is empty)

[ 96, 44 ]C3 : ((C4 x C4) : C2)               (R_G is empty)

m=105, B_m is empty.

m=108, B_m:

[ 108, 8 ]((C3 x C3) : C3) : C4               (R_G is empty)

[ 108, 25 ]C2 x ((C3 x C3) : C6)              (R_G is empty)

[ 108, 34 ](C3 x C3 x C3) : C4                (R_G is empty)   

[ 108, 44 ]C2 x ((C3 x C3 x C3) : C2)         (R_G is empty)

m=112, B_m is empty.

m=120, B_m:

[ 120, 41 ]C2 x (C15 : C4)                    (R_G is empty)

m=126,135,140, B_m is empty.

m=144, B_m:

[ 144, 3 ](C4 x C4) : C9                      (R_G is empty)

[ 144, 29 ](C3 x C3) : C16                    (R_G is empty)

[ 144, 53 ](C3 x C3) : (C8 x C2)              (R_G is empty)

[ 144, 102 ]C3 x C3 x ((C4 x C2) : C2)        (R_G is empty)

[ 144, 103 ]C3 x C3 x (C4 : C4)               (R_G is empty)

[ 144, 105 ]C3 x C3 x (C8 : C2)               (R_G is empty)

[ 144, 106 ]C3 x C3 x D16                     (R_G is empty)

[ 144, 120 ](C3 x C3) : (C4 : C4)             (R_G is empty)

[ 144, 126 ](C3 x A4) : C4                    (R_G is empty)

[ 144, 133 ](C3 x C3) : (C4 : C4)             (R_G is empty)

[ 144, 145 ](C3 x C3) : (C2 x D8)             (R_G is empty)

[ 144, 189 ]C2 x ((C3 x A4) : C2)             (R_G is empty)

m=160, B_m is empty.

m=162, B_m:

[ 162, 40 ](C3 x ((C3 x C3) : C3)) : C2       (R_G is empty)

m=168,180, B_m is empty.

m=189, B_m:

[ 189, 4 ]C7 : (C9 : C3)                      (R_G is empty)

m=210, B_m is empty.

m=216, B_m:

[ 216, 66 ]((C3 x C3) : C3) : Q8              (R_G is empty)

[ 216, 71 ]C2 x (((C3 x C3) : C3) : C4)       (R_G is empty)

[ 216, 74 ]C2 x C4 x ((C3 x C3) : C3)         (R_G is empty)

[ 216, 92 ]((C3 x A4) : C2) : C3              (R_G is empty)

[ 216, 115 ]C2 x C2 x C2 x ((C3 x C3) : C3)   (R_G is empty)

[ 216, 132 ](C3 x C3 x C3) : D8               (R_G is empty)

[ 216, 165 ](C3 x C3 x A4) : C2               (R_G is empty)

m=224,240,252,270,280,288,315,324,336,360,378,405,420, B_m is empty.

m=432, B_m:

[ 432, 33 ]((C3 x C3) : C3) : C16             (R_G is empty)

[ 432, 57 ]((C3 x C3) : C3) : C16             (R_G is empty)

[ 432, 233 ]((C3 x C3) : C3) : C16            (R_G is empty)

[ 432, 239 ]((C3 x C3) : C3) : (C4 : C4)      (R_G is empty)

[ 432, 260 ]((C2 x C2):((C3 x C3) : C3)):C4   (R_G is empty)

[ 432, 274 ]((C3 x C3) : C3) : (C8 : C2)      (R_G is empty)

[ 432, 586 ](C3 x C3 x C3) : ((C4 x C2) : C2) (R_G is empty)

m=480=2^5*3*5, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 160.

m=540, B_m is empty.

m=560, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 112.

m=567,630, B_m is empty.

m=648, B_m:

[ 648, 351 ]C3 x (((C3 x C3) : C3) : C8)      (R_G is empty)

[ 648, 354 ](C3 x ((C3 x C3) : C3)) : C8      (R_G is empty)

[ 648, 409 ](C3 x ((C3 x C3) : C3)):(C4 x C2) (R_G is empty)

[ 648, 411 ](C3 x ((C3 x C3) : C3)) : D8      (R_G is empty)

m=672, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 224.

m=720, B_m is empty.

m=756, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 28.

m=810, B_m is empty.

m=840, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=864, B_m is empty.

m=945, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=1008, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 112.

m=1080, B_m is empty.

m=1120, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=1134, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 567.

m=1260, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=1296, B_m is empty.

m=1440, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 160.

m=1512, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 56.

m=1620, B_m is empty.

m=1680, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=1890, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=2016, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 224.

m=2160, by arguments similar to case m=84 and every (5,3)-group of order 135 has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=2268, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 567.

m=2520, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=2592, by arguments similar to case m=84 and every (5,3)-group of order 1296 or 864 has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=2835, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=3024, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 112.

m=3240, by arguments similar to case m=84 and every (5,3)-group of order 405 has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=3360, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=3780, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=4320, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 160.

m=4536, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 56.

m=5040, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=5670, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=6048, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 224.

m=6480, by arguments similar to case m=84 and every (5,3)-group of order 405 has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=7560, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=9072, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 112.

m=10080, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=11340, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=12960, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 160.

m=15120, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=18144, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 224.

m=22680, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=30240, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=45360, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.

m=90720, by arguments similar to case m=84 and the fact there is no (5,3)-group of order 35.


==> anc/Theorem6.1.txt <==
-- This file contains the computation details in the proof of Theorem 6.1.

-- We consider (4,3)-groups G with m:=|G| dividing 2^5*3^3*5*7=30240.

-- For most m<2000, solvable and non-solvable groups in B'_m are determined by the functions "subtestSolvableCubic4" and "subtestnonSolvableCubic4" respectively by inputting a=m and b=Lcubic2000 (see the file GAPsubtest-43groups.txt). 

-- For each group G in B'_m, we compute the C_3-covering (5,3)-groups of order 3*m (the set C_G) using the function "quabyc3II" in the file GAPsubtest-43groups.txt. We follow the Step 3 in Strategy 6.8 to exclude G. In particular, for groups \widehat{G} in C_G which contains none of the 19 groups in Theorem 5.12, we use the function "AFTinfred" in file CubicFivefolds.m to compute R_\widehat{G}.


----------------------------
-- The case G is solvable --
----------------------------

-- We either follow Strategy 6.8 or use arguments similar to the case m=315 as explained below.

m=2,3,4,5,6,7,8,9,10,12, B'_m is empty.

m=14, B'_m:

[ 14, 2 ]C14                     (C_G is empty)

m=15, B'_m is empty.

m=16, B'_m:

[ 16, 3 ](C4 x C2) : C2          (C_G={[48,21]=C3 x[16,3]}, R_[48,21] is empty)

[ 16, 4 ]C4 : C4                 (C_G={[48,22]=C3 x[16,4]}, R_[48,22] is empty)

[ 16, 10 ]C4 x C2 x C2           (C_G={[48,44]=C3 x[16,10]}, R_[48,44] is empty)

[ 16, 12 ]C2 x Q8                (C_G is empty)

[ 16, 14 ]C2 x C2 x C2 x C2      (C_G is empty)

m=18, B'_m is empty.

m=20, B'_m:

[ 20, 1 ]C5 : C4                 (C_G={[60,2]=C3 x[20,1]}, R_[60,2] is not empty but every chi is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 20, 2 ]C20                     (C_G={C20 xC3}, C20 xC3 is one of the 19 groups in Theorem 5.12)

[ 20, 5 ]C10 x C2                (C_G is empty)

m=21, B'_m is empty.

m=24, B'_m:

[ 24, 11 ]C3 x Q8                (C_G is empty)

m=27, B'_m:

[ 27, 1 ]C27                     (C_G is empty)

m=28,30, B'_m is empty.

m=32, B'_m:

[ 32, 3 ]C8 x C4                 (C_G={C24 xC4}, C24 xC4 is one of the 19 groups in Theorem 5.12)

[ 32, 4 ]C8 : C4                 (C_G is empty)

[ 32, 7 ](C8 : C2) : C2          (C_G is empty)

[ 32, 12 ]C4 : C8                (C_G is empty)

[ 32, 15 ]C4. D8 = C4. (C4 x C2) (C_G is empty)

[ 32, 16 ]C16 x C2               (C_G={C48 xC2}, C48 xC2 is one of the 19 groups in Theorem 5.12)

[ 32, 17 ]C16 : C2               (C_G is empty)

[ 32, 18 ]D32                    (C_G is empty)

[ 32, 19 ]QD32                   (C_G is empty)

[ 32, 20 ]Q32                    (C_G is empty)

[ 32, 34 ](C4 x C4) : C2         (C_G is empty)

[ 32, 38 ](C8 x C2) : C2         (C_G is empty)

[ 32, 39 ]C2 x D16               (C_G is empty)

[ 32, 43 ]C8 : (C2 x C2)         (C_G is empty)

[ 32, 49 ](C2xC2xC2):(C2 x C2)   (C_G is empty)

m=35, B'_m:

[ 35, 1 ]C35                     (C_G is empty)

m=36, B'_m:

[ 36, 1 ]C9 : C4                 (C_G is empty)

[ 36, 3 ](C2 x C2) : C9          (C_G is empty)

[ 36, 4 ]D36                     (C_G is empty)

[ 36, 5 ]C18 x C2                (C_G={C18 xC6}, C18 xC6 is one of the 19 groups in Theorem 5.12)

m=40, B'_m is empty.

m=42, B'_m:

[ 42, 5 ]D42                     (C_G is empty)

m=45, B'_m:

[ 45, 1 ]C45                     (C_G is empty)

m=48, B'_m:

[ 48, 1 ]C3 : C16                (C_G={[144,28]}, R_[144,28] is not empty but every chi is not a (5,3)-character by Step 3 of Strategy 5.16)

[ 48, 3 ](C4 x C4) : C3          (C_G is empty)

[ 48, 5 ]C24 : C2                (C_G is empty)

[ 48, 6 ]C24 : C2                (C_G is empty)

[ 48, 7 ]D48                     (C_G is empty)

[ 48, 8 ]C3 : Q16                (C_G is empty)

[ 48, 9 ]C2 x (C3 : C8)          (C_G is empty)

[ 48, 11 ]C4 x (C3 : C4)         (C_G={[144,76]}, R_[144,76] is empty )

[ 48, 15 ](C3 x D8) : C2         (C_G is empty)

[ 48, 16 ](C3 : Q8) : C2         (C_G is empty)

[ 48, 24 ]C3 x (C8 : C2)         (C_G is empty)

[ 48, 25 ]C3 x D16               (C_G is empty)

[ 48, 28 ]C2 . S4 = SL(2,3) . C2 (C_G is empty)

[ 48, 33 ]((C4 x C2) : C2) : C3  (C_G is empty)

[ 48, 36 ]C2 x D24               (C_G is empty)

[ 48, 39 ](C4 x S3) : C2         (C_G is empty)

m=54, B'_m is empty.

m=56, B'_m:

[ 56, 11 ](C2 x C2 x C2) : C7    (C_G is empty)

m=60, B'_m:

[ 60, 12 ]D60                    (C_G is empty)

m=63, B'_m:

[ 63, 1 ]C7 : C9                 (C_G is empty)

[ 63, 2 ]C63                     (C_G is empty)

[ 63, 4 ]C21 x C3                (C_G is empty)

m=70, B'_m is empty.

m=72, B'_m:

[ 72, 1 ]C9 : C8                 (C_G is empty)

[ 72, 2 ]C72                     (C_G is empty)

[ 72, 13 ](C3 x C3) : C8         (C_G={[216,17]}, R_[216,17] is empty)

[ 72, 19 ](C3 x C3) : C8         (C_G={[216,25]}, R_[216,25] is empty)

[ 72, 21 ](C3 x C3) : (C4 x C2)  (C_G={[216,120]}, R_[216,120] is empty)

[ 72, 24 ](C3 x C3) : Q8         (C_G is empty)

[ 72, 31 ](C3 x C3) : Q8         (C_G is empty)

[ 72, 32 ]C4 x ((C3 x C3) : C2)  (C_G={[ 216, 67 ], [ 216, 141 ]}, R_[ 216, 67 ] is empty and [ 216, 141 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 72, 33 ](C12 x C3) : C2        (C_G={[ 216, 68 ]}, R_[ 216, 68 ] is empty)

[ 72, 34 ]C2 x ((C3 x C3) : C4)  (C_G is empty)

[ 72, 39 ](C3 x C3) : C8         (C_G is empty)

[ 72, 49 ]C2xC2x((C3xC3):C2)     (C_G={[ 216, 113 ]}, R_[ 216, 113 ] is empty)

m=80,84, B'_m is empty.

m=90, B'_m:

[ 90, 8 ]C5 x ((C3 x C3) : C2)   (C_G={[ 270, 17 ]}, [ 270, 17 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 90, 9 ](C15 x C3) : C2         (C_G={[ 270, 19 ]}, [ 270, 19 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 90, 10 ]C30 x C3               (C_G is empty)

m=96, B'_m:

[ 96, 1 ]C3 : C32                (C_G is empty)

[ 96, 2 ]C96                     (C_G is empty)

m=105, B'_m is empty.

m=108, B'_m:

[ 108, 7 ]C9 x (C3 : C4)         (C_G is empty)

[ 108, 8 ]((C3 x C3) : C3) : C4  (C_G={[ 324, 13 ]}, R_[ 324, 13 ] is empty)

[ 108, 12 ]C36 x C3              (C_G is empty)

[ 108, 30 ]C2xC2x((C3xC3):C3)    (C_G={[ 324, 86 ], [ 324, 152 ]}, both [ 324, 86 ] and [ 324, 152 ] have a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 108, 34 ](C3 x C3 x C3) : C4   (C_G={[ 324, 104 ]}, R_[ 324, 104 ] is empty)

[ 108, 44 ]C2x((C3xC3xC3):C2)    (C_G={[ 324, 150 ]}, R_[ 324, 150 ] is empty)

m=112, B'_m is empty.

m=120, B'_m:

[ 120, 41 ]C2 x (C15 : C4)       (C_G is empty)

m=126, B'_m is empty.

m=135, B'_m:

[ 135, 3 ]C5 x ((C3 x C3) : C3)  (C_G={[ 405, 7 ]}, [ 405, 7 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 135, 5 ]C15 x C3 x C3          (C_G is empty)

m=140, B'_m is empty.

m=144, B'_m:

[ 144, 30 ]C48 x C3              (C_G is empty)

[ 144, 101 ]C12 x C12            (C_G is empty)

[ 144, 104 ]C24 x C6             (C_G is empty)

[ 144, 179 ]C3 x C6 x D8         (C_G is empty)

m=160,168, B'_m is empty.

m=180, B'_m:

[ 180, 22 ](C3 x C3) : (C5 : C4)                    (C_G={[ 540, 40 ]}, [ 540, 40 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

m=189,210, B'_m is empty.

m=216, B'_m:

[ 216, 17 ]((C3 x C3) : C3) : C8                    (C_G is empty)

[ 216, 19 ]C8 x ((C3 x C3) : C3)                    (C_G={[ 648, 37 ]}, [ 648, 37 ] has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 216, 25 ]((C3 x C3) : C3) : C8                    (C_G is empty)

[ 216, 35 ]((C3 x C3) : C3) : D8                    (C_G is empty)

[ 216, 68 ]((C3 x C3) : C3) : D8                    (C_G is empty)

[ 216, 82 ]C3 x C3 x (C3 : C8)                      (C_G is empty)

[ 216, 85 ]C24 x C3 x C3                            (C_G is empty)

[ 216, 95 ]((C2 x C2) : ((C3 x C3) : C3)) : C2      (C_G is empty)

[ 216, 102 ]C2 x (((C3 x C3) : C3) : (C2 x C2))     (C_G is empty)

[ 216, 132 ](C3 x C3 x C3) : D8                     (C_G is empty)

[ 216, 137 ]C3 x C3 x D24                           (C_G is empty)

[ 216, 138 ]C3 x C6 x (C3 : C4)                     (C_G is empty)

[ 216, 150 ]C12 x C6 x C3                           (C_G is empty)

[ 216, 151 ]C3 x C3 x C3 x D8                       (C_G is empty)

[ 216, 165 ](C3 x C3 x A4) : C2                     (C_G={[ 648, 575 ]}, R_[ 648, 575 ] is empty)

[ 216, 173 ]C3 x C6 x A4                            (C_G is empty)

[ 216, 177 ]C6 x C6 x C6                            (C_G is empty)

m=224,240,252,270,280,288, B'_m is empty.

m=315=3^2*5*7, every solvable group of order 315 has a subgroup of order 5*7=35 (cf. [OY19, Theorem 8.1]), but no (4,3)-group of order 35.

m=336, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 112.

m=360,378, B'_m is empty.

m=420, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=432, B'_m is empty.

m=480, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 160.

m=504, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 56.

m=540, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 135.

m=560,630, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=672, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 224.

m=720, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 80.

m=756, by arguments similar to case m=189 and the fact there is no (4,3)-group of order 112.

m=840, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=864, B'_m is empty.

m=945, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=1008, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 112.

m=1080, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 135.

m=1120, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 160.

m=1260, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=1440, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 160.

m=1512, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 56.

m=1680,1890, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=2016, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 224.

m=2160, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 80.

m=2520, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=3024, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 112.

m=3360, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 160.

m=3780, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=4320, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 160.

m=5040, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.

m=6048, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 224.

m=7560,10080,15120,30240, by arguments similar to case m=315 and the fact there is no (4,3)-group of order 35.




--------------------------------
-- The case G is non-solvable --
--------------------------------

-- We either follow Strategy 6.8 or use arguments similar to the case m=2016 as explained below.

-- In the rest of this file, by abusing of notation, we use B'_m to denote the set of non-solvable groups of order m which satisfy (1) and (2) of Step 1 in Strategy 6.8.

m=60,84,120,140,168,180,240,252,280,336,360,420,480, B'_m is empty.

m=504, B'_m:

[ 504, 157 ]C3 x PSL(3,2)                       (C_G is empty)

m=540,560,672, B'_m is empty.

m=720, B'_m:

[ 720, 766 ]C2 x A6                             (for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

m=756,840,1008, B'_m is empty.

m=1080, B'_m:

[ 1080, 260 ]C3 . A6                            (for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

[ 1080, 487 ]C3 x A6                            (for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12)

m=1120,1260,1440,1512,1680, B'_m is empty.

m=2016, C3-covering group is of order 6048, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=2160, C3-covering group is of order 6480, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=2520, C3-covering groups are C3 xA7 and C3.A7, center of both are C3, and the quotient is A7, then B'_m is empty.

m=3024, C3-covering group is of order 9072, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=3360, C3-covering group is of order 10080, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=3780, C3-covering group is of order 11340, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=4320, C3-covering group is of order 12960, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=5040, C3-covering group is C3 xS7 with center C3, the quotient is S7, then B'_m is empty.

m=6048, C3-covering group is of order 18144, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=7560, C3-covering group is of order 22680, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=10080, C3-covering group is of order 30240, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=15120, C3-covering group is of order 45360, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

m=30240, C3-covering group is of order 90720, so for \widehat{G} in C_G, R_\widehat{G} is empty or \widehat{G} has a subgroup isomorphic to one of the 19 groups in Theorem 5.12.

==> anc/Theorem6.15.txt <==
-- As stated in the proof of Theorem 6.15, the matrix A'_2 is a bit complicated, so we store it here in the input form for the GAP system.

-- In this file, E(n) means the root of unity xi_n as defined in Section 2 of the paper.

A'_2:=[ [ 1/4*E(3)^2, 17/44*E(24)-1/22*E(24)^8+5/22*E(24)^11-4/11*E(24)^14-5/44*E(24)^16+3/22*E(24)^17+23/44*E(24)^19-6/11*E(24)^22, 3/22*E(24)+1/44*E(24)^8+4/11*E(24)^11+5/44*E(24)^14-1/44*E(24)^16-1/22*E(24)^17+13/44*E(24)^19-3/22*E(24)^22,       -5/44*E(24)-27/44*E(24)^8+1/11*E(24)^11+7/44*E(24)^14-9/44*E(24)^16-15/22*E(24)^17+1/2*E(24)^19-5/11*E(24)^22, 1/44*E(24)+1/11*E(24)^8-2/11*E(24)^11+1/22*E(24)^14-3/44*E(24)^16-1/22*E(24)^17+1/44*E(24)^19-1/4*E(24)^22, 
      -3/44*E(24)+5/11*E(24)^8-1/2*E(24)^11-1/22*E(24)^14+15/44*E(24)^16+4/11*E(24)^17-7/44*E(24)^19+5/44*E(24)^22 ], [ 17/44*E(24)+1/22*E(24)^8+5/22*E(24)^11+4/11*E(24)^14+5/44*E(24)^16+3/22*E(24)^17+23/44*E(24)^19+6/11*E(24)^22, 
      -1/4*E(3)^2, -5/44*E(24)+27/44*E(24)^8+1/11*E(24)^11-7/44*E(24)^14+9/44*E(24)^16-15/22*E(24)^17+1/2*E(24)^19+5/11*E(24)^22, 3/22*E(24)-1/44*E(24)^8+4/11*E(24)^11-5/44*E(24)^14+1/44*E(24)^16-1/22*E(24)^17+13/44*E(24)^19+3/22*E(24)^22,       1/44*E(24)-1/11*E(24)^8-2/11*E(24)^11-1/22*E(24)^14+3/44*E(24)^16-1/22*E(24)^17+1/44*E(24)^19+1/4*E(24)^22, -3/44*E(24)-5/11*E(24)^8-1/2*E(24)^11+1/22*E(24)^14-15/44*E(24)^16+4/11*E(24)^17-7/44*E(24)^19-5/44*E(24)^22 ], 
  [ 11/292*E(24)-35/292*E(24)^8-10/73*E(24)^11+69/292*E(24)^14-23/292*E(24)^16-22/73*E(24)^17-17/73*E(24)^19+55/146*E(24)^22, -155/146*E(24)-321/292*E(24)^8+119/146*E(24)^11+53/292*E(24)^14-115/292*E(24)^16-147/146*E(24)^17-121/292*E(24)^19         +129/146*E(24)^22, -1/4*E(12)^11, -55/292*E(24)-11/73*E(24)^8-23/73*E(24)^11+83/146*E(24)^14+47/73*E(24)^16-36/73*E(24)^17-317/292*E(24)^19+253/292*E(24)^22,       -91/292*E(24)-51/146*E(24)^8+23/73*E(24)^11-5/73*E(24)^14-115/292*E(24)^16-1/146*E(24)^17+25/292*E(24)^19+39/292*E(24)^22, 93/292*E(24)+81/146*E(24)^8-43/146*E(24)^11+38/73*E(24)^14+217/292*E(24)^16+33/73*E(24)^17+29/292*E(24)^19-19/292*E(24)^22      ], [ -155/146*E(24)+321/292*E(24)^8+119/146*E(24)^11-53/292*E(24)^14+115/292*E(24)^16-147/146*E(24)^17-121/292*E(24)^19-129/146*E(24)^22, 11/292*E(24)+35/292*E(24)^8-10/73*E(24)^11-69/292*E(24)^14+23/292*E(24)^16         -22/73*E(24)^17-17/73*E(24)^19-55/146*E(24)^22, -55/292*E(24)+11/73*E(24)^8-23/73*E(24)^11-83/146*E(24)^14-47/73*E(24)^16-36/73*E(24)^17-317/292*E(24)^19-253/292*E(24)^22, 1/4*E(12)^11, -91/292*E(24)+51/146*E(24)^8+23/73*E(24)^11+5/73*E(24)^14         +115/292*E(24)^16-1/146*E(24)^17+25/292*E(24)^19-39/292*E(24)^22, 93/292*E(24)-81/146*E(24)^8-43/146*E(24)^11-38/73*E(24)^14-217/292*E(24)^16+33/73*E(24)^17+29/292*E(24)^19+19/292*E(24)^22 ],   [ 3/8*E(24)-1/2*E(24)^8+1/4*E(24)^14-3/8*E(24)^16+1/4*E(24)^17-1/8*E(24)^19+1/8*E(24)^22, 3/8*E(24)+1/2*E(24)^8-1/4*E(24)^14+3/8*E(24)^16+1/4*E(24)^17-1/8*E(24)^19-1/8*E(24)^22,       1/8*E(24)+1/4*E(24)^11+1/4*E(24)^14-3/8*E(24)^16-1/8*E(24)^19+1/8*E(24)^22, 1/8*E(24)+1/4*E(24)^11-1/4*E(24)^14+3/8*E(24)^16-1/8*E(24)^19-1/8*E(24)^22, 0, E(24)-1/2*E(24)^11+1/2*E(24)^17-1/2*E(24)^19 ],   [ 7/104*E(24)+3/26*E(24)^8-5/52*E(24)^11-9/52*E(24)^14+3/104*E(24)^16-3/13*E(24)^17-9/104*E(24)^19-11/104*E(24)^22, 7/104*E(24)-3/26*E(24)^8-5/52*E(24)^11+9/52*E(24)^14-3/104*E(24)^16-3/13*E(24)^17-9/104*E(24)^19+11/104*E(24)^22,       15/104*E(24)+2/13*E(24)^8+3/26*E(24)^11+1/52*E(24)^14+17/104*E(24)^16+17/52*E(24)^17-23/104*E(24)^19+7/104*E(24)^22, 15/104*E(24)-2/13*E(24)^8+3/26*E(24)^11-1/52*E(24)^14-17/104*E(24)^16+17/52*E(24)^17-23/104*E(24)^19-7/104*E(24)^22,       -3/26*E(24)-5/26*E(24)^11+1/26*E(24)^17+1/13*E(24)^19, 0 ] ];
